Interplanetary Scintillation with the Murchison Widefield Array I: A sub-arcsecond Survey over 900 square degrees at 79 and 158 MHz

We present the first dedicated observations of Interplanetary Scintillation (IPS) with the Murchison Widefield Array (MWA). We have developed a synthesis imaging technique, tailored to the properties of modern "large-N" low-frequency radio telescopes. This allows us to image the variability on IPS timescales across 900 square degrees simultaneously. We show that for our observations, a sampling rate of just 2Hz is sufficient to resolve the IPS signature of most sources. We develop tests to ensure that IPS variability is separated from ionospheric or instrumental variability. We validate our results by comparison with existing catalogues of IPS sources, and near-contemporaneous observations by other IPS facilities. Using just five minutes of data, we produce catalogues at both 79MHz and 158MHz, each containing over 350 scintillating sources. At the field centre we detect approximately one scintillating source per square degree, with a minimum scintillating flux density at 158MHz of 110mJy, corresponding to a compact flux density of approximately 400mJy. Each of these sources is a known radio source, however only a minority were previously known to contain sub-arcsecond components. We discuss our findings and the prospects they hold for future astrophysical and heliospheric studies.

==> anc/ips1_hi.csv <==
name_match1,RAJ2000_match1,DEJ2000_match1,p_match1,name_match2,p_match2,S,e_S,elongation,dS,e_dS
TGSSADR J000000.1-040243,6.9E-4,-4.04538,1.0,,0.0,0.40489998,0.0413,39.94744509862753,0.27366083339159525,0.02776727373200237
TGSSADR J000002.9+095705,0.01211,9.9515,1.0,,0.0,1.5676999,0.15689999,35.248062377920704,0.10534169547532543,0.013704454629745063
TGSSADR J000031.6-025143,0.1318,-2.86215,1.0,,0.0,1.379,0.1382,39.29039068276166,0.21692428473549488,0.02315656797325753
TGSSADR J000047.1+111429,0.19625,11.24147,0.9999811308129167,,0.0,0.90470004,0.0907,34.847700451875525,0.1204731885317534,0.014414401334443596
TGSSADR J000104.5+101928,0.26911,10.32459,1.0,,0.0,1.1705,0.1171,34.93001446605753,0.18156680050858756,0.016024697504613526
TGSSADR J000115.5+084638,0.31478,8.77727,1.0,,0.0,2.3734,0.2374,35.184636523659655,0.3980033851272462,0.03019889787207423
TGSSADR J000130.9+110140,0.37912,11.02801,1.0,,0.0,3.4805,0.3481,34.705527481482555,1.4291043303643716,0.10499828512549642
TGSSADR J000132.7+145608,0.38644,14.93579,1.0,,0.0,1.3568001,0.1358,34.27249922136727,0.24871275448683752,0.020679843505494604
TGSSADR J000145.8+145806,0.4411,14.96838,1.0,,0.0,1.0523001,0.1054,34.21525418944045,0.19522945160941055,0.017763789913237932
TGSSADR J000153.7+182004,0.47401,18.33458,1.0,,0.0,1.2551999,0.1256,34.13717424633908,0.2076396573998673,0.02029397556870154
TGSSADR J000240.1+021302,0.66747,2.21744,1.0,,0.0,0.4532,0.045700002,36.735845030693525,0.16323567007219203,0.015956410145723417
TGSSADR J000245.1+122718,0.68826,12.45521,1.0,,0.0,0.32970002,0.033400003,34.20827072258298,0.15855906572846673,0.0153569570479202
TGSSADR J000307.0+180918,0.77928,18.15507,0.9996033479505327,,0.0,2.2075,0.2209,33.8429016895758,0.33535736218135287,0.027087085508891405
TGSSADR J000311.4+035018,0.79787,3.8385,1.0,,0.0,0.76659995,0.0769,36.05764189598112,0.2418186784294758,0.019687810528210864
TGSSADR J000319.5+163025,0.83142,16.50722,0.9997090624830475,,0.0,0.3473,0.0352,33.79232923554587,0.15515789610783748,0.017013857093506887
TGSSADR J000340.9+130636,0.92081,13.11025,0.9431548615507863,TGSSADR J000339.7+130728,0.05681207897096897,8.2807,0.82809997,33.90690902851037,0.5036333184320217,0.03964540317792998
TGSSADR J000355.5-032322,0.98131,-3.38965,1.0,,0.0,0.7947,0.079900004,38.77832808983784,0.38611184763663364,0.03175627802772925
TGSSADR J000401.5+060730,1.0064,6.12517,0.7689766494475483,TGSSADR J000403.9+060709,0.23102335055245174,2.2264,0.2227,35.168649485915175,0.5445348147501519,0.040576707748743245
TGSSADR J000403.5+154516,1.01461,15.75449,1.0,,0.0,1.1062,0.110800005,33.630290723851324,0.4258761570202316,0.03239216726851705
TGSSADR J000409.8+171750,1.04094,17.29746,1.0,,0.0,3.5238998,0.3524,33.579397139754036,0.3138862447917732,0.02576350219149308
TGSSADR J000515.5+102450,1.31483,10.41389,1.0,,0.0,0.2427,0.0247,33.904854440882076,0.11290453235511799,0.0136617753154826
TGSSADR J000519.3+142302,1.33059,14.38416,0.9954504282102976,,0.0,0.92740005,0.093,33.40055461901471,0.13600452982107805,0.01534009923520002
TGSSADR J000547.4+151045,1.44759,15.17924,1.0,,0.0,1.1178,0.112,33.238598913306035,0.38571729199926175,0.029554762622814524
TGSSADR J000547.7+071202,1.44884,7.20073,0.9999986102159112,,0.0,0.4856,0.0488,34.46298100473148,0.18603909897583398,0.01597674838209304
TGSSADR J000548.7+195317,1.45299,19.88817,1.0,,0.0,0.45020002,0.0454,33.29199100324796,0.20596839791620394,0.021689824012874576
TGSSADR J000556.8+093702,1.48705,9.61728,1.0,,0.0,0.3058,0.0309,33.882824471266574,0.14449437695137285,0.01407360498099536
TGSSADR J000559.3+160946,1.49719,16.16293,0.9999678819430907,,0.0,5.0381002,0.5039,33.15023008663396,0.26631035793610947,0.023060586356131146
TGSSADR J000611.0-014151,1.5461,-1.69752,1.0,,0.0,1.074,0.1079,37.494072372892155,0.19799669766440597,0.020829098641636783
TGSSADR J000613.8-062334,1.55777,-6.39285,1.0,,0.0,1.6652,0.1669,39.76047110559884,0.4942010686777803,0.0481148167055808
TGSSADR J000616.8+053954,1.57028,5.66521,1.0,,0.0,0.59679997,0.0599,34.76941634236548,0.13215079296346713,0.013872996459829917
TGSSADR J000622.5-000425,1.59408,-0.07376,1.0,,0.0,13.3031,1.3304,36.76758213262287,3.3565283810137676,0.2469938087860211
TGSSADR J000706.2+053611,1.77597,5.60307,0.9982728291337354,,0.0,2.2164,0.2218,34.58107026075694,0.16863737204375515,0.015587326063418974
TGSSADR J000727.8+220415,1.86603,22.07085,1.0,,0.0,4.8256,0.4826,33.1273908789151,0.25732807204043695,0.027086414330112222
TGSSADR J000737.7+151431,1.90737,15.242,0.9999999988507102,,0.0,0.8477,0.085,32.79063278386915,0.16785291122861623,0.016581982935710476
TGSSADR J000755.6+102745,1.98188,10.46269,0.9999987086327158,,0.0,0.386,0.038799997,33.24280545379383,0.1257382844682123,0.013650685485226835
TGSSADR J000813.3+133648,2.0558,13.61346,1.0,,0.0,0.33879998,0.0343,32.76103400669162,0.1252672729166244,0.014925024581694252
TGSSADR J000828.1+135657,2.11731,13.94937,1.0,,0.0,0.29529998,0.0302,32.67146719072773,0.14542406480376588,0.015252925925850706
TGSSADR J000829.3-055845,2.1222,-5.97941,1.0,,0.0,6.8006,0.68009996,39.06974061343879,1.1397437746102883,0.08683546801604457
TGSSADR J000834.9+125648,2.14552,12.94675,0.9999999999999997,,0.0,0.7851,0.0787,32.74295066336365,0.282897007054827,0.022371454341177273
TGSSADR J000848.4+042412,2.20187,4.40347,1.0,,0.0,0.2901,0.0297,34.54859674433293,0.15074930711871537,0.014719052508077524
TGSSADR J000935.1+085449,2.39628,8.91379,1.0,,0.0,0.4415,0.044400003,33.15080174103071,0.21667486042527365,0.017740273889859322
TGSSADR J000935.1+202957,2.39648,20.49926,1.0,,0.0,0.8831,0.0885,32.45277032363535,0.2789172959158396,0.025011070615547512
TGSSADR J000955.0+163522,2.47934,16.58959,1.0,,0.0,0.5147,0.051799998,32.204723713625995,0.17877204155342605,0.017901026173630853
TGSSADR J001033.9+172418,2.6415,17.40526,1.0,,0.0,0.72440004,0.072699994,32.05402496315337,0.33986884747991425,0.026937646828002548
TGSSADR J001036.2+261918,2.65096,26.32169,1.0,,0.0,0.504,0.0506,33.264993466976954,0.32552218333139493,0.03816921843129193
TGSSADR J001038.9+161426,2.66242,16.24067,1.0,,0.0,0.76159996,0.076400004,32.03669414691916,0.2538425242504695,0.021255337997673904
TGSSADR J001107.4+172949,2.78098,17.49696,1.0,,0.0,2.1642,0.2166,31.92030211415482,0.2151507426513571,0.0200117279657542
TGSSADR J001116.0+053310,2.81682,5.55304,1.0,,0.0,0.46620002,0.047,33.61191633711465,0.20424302285722545,0.017414260043494608
TGSSADR J001135.2+082355,2.89677,8.39872,1.0,,0.0,2.2041001,0.2205,32.78381908385251,0.19875683601375424,0.01692583147762937
TGSSADR J001145.5+215911,2.93973,21.98666,1.0,,0.0,1.6674,0.1668,32.12546072343253,0.22352623049362502,0.02525470899497874
TGSSADR J001200.9+071612,3.00375,7.27019,1.0,,0.0,0.2979,0.0302,32.95669063107226,0.13492519993205387,0.013817635993661266
TGSSADR J001207.9+041017,3.03314,4.17142,1.0,,0.0,1.0814,0.1085,33.847734831962065,0.13955663440860985,0.014660520185075271
TGSSADR J001213.5+061009,3.0566,6.16917,1.0,,0.0,1.7443,0.1745,33.20462561667534,0.22908618627623903,0.01889180583503433
TGSSADR J001218.5+184335,3.07744,18.72662,1.0,,0.0,2.451,0.2451,31.686568152590237,0.4899778685281709,0.037504467000681725
TGSSADR J001238.1+270243,3.15888,27.04531,1.0,,0.0,2.255,0.2256,33.004476251856296,0.4972271516651487,0.046050332676604556
TGSSADR J001253.1+035528,3.22152,3.92471,1.0,,0.0,0.5608,0.0564,33.75237685275376,0.19791453753206842,0.017138536560675263
TGSSADR J001310.7+005137,3.29469,0.86031,1.0,,0.0,6.8694,0.6872,34.830156548942796,0.3461419604655655,0.028987385469864367
TGSSADR J001320.5+183640,3.33561,18.61128,1.0,,0.0,0.4763,0.047900002,31.42879620635644,0.17377098113653608,0.019325173843901297
TGSSADR J001346.6+264635,3.44439,26.77666,1.0,,0.0,0.92609996,0.0927,32.68779992385956,0.5303670313180839,0.04630314743937227
TGSSADR J001401.6+054510,3.50675,5.75296,1.0,,0.0,5.1644,0.51659995,32.89898870829533,1.0444597591849385,0.0771991529470448
TGSSADR J001401.8+165043,3.50779,16.84528,0.9964146957968223,,0.0,0.51629996,0.0521,31.218078529958937,0.16546600592111302,0.017819940253656675
TGSSADR J001416.8+282116,3.57015,28.35464,1.0,,0.0,2.4873002,0.24880001,33.04201779464538,0.8021590520250913,0.06614397073501477
TGSSADR J001425.4-020557,3.60623,-2.09917,1.0,,0.0,1.3099,0.1311,35.85237407044722,0.38148109564989147,0.031019938718616035
TGSSADR J001425.6+180255,3.60694,18.04874,1.0,,0.0,1.0646,0.1066,31.14690393448541,0.29099476516532763,0.02415252715973339
TGSSADR J001444.7+092429,3.68661,9.40807,1.0,,0.0,0.9637,0.0965,31.804977660272037,0.17567047646886305,0.015663763178593998
TGSSADR J001452.4+135956,3.71855,13.99901,1.0,,0.0,4.5305,0.4531,31.119585653554573,1.0734338132717138,0.07924909193343302
TGSSADR J001508.4+082802,3.78535,8.46749,1.0,,0.0,1.318,0.1319,31.91033474553339,0.22043783296392788,0.018163582791526862
TGSSADR J001511.8+074309,3.79951,7.71926,1.0,,0.0,0.4002,0.0403,32.08140690201539,0.1358512157838639,0.014167538137963256
TGSSADR J001512.0+112528,3.80022,11.42448,1.0,,0.0,2.8841999,0.2885,31.33481732395592,0.2071333366150992,0.018045231505676752
TGSSADR J001549.4+072953,3.95621,7.49833,1.0,,0.0,1.1124,0.1114,31.983804695404846,0.2857490586688374,0.022396896948634674
TGSSADR J001611.0-001513,4.04595,-0.25389,1.0,,0.0,0.57809997,0.0581,34.628021415964994,0.2813749526765665,0.02367842663074771
TGSSADR J001614.0+072247,4.05839,7.37991,1.0,,0.0,0.169,0.017700002,31.91804196032914,0.1310322166164701,0.01408346051281665
TGSSADR J001621.7+122650,4.09056,12.44743,1.0,,0.0,1.4148,0.14160001,30.915343151291903,0.22925625748831874,0.019060966965533978
TGSSADR J001624.9+174039,4.10393,17.67775,1.0,,0.0,0.4035,0.0414,30.657980897100533,0.16057678419106972,0.018570528069592192
TGSSADR J001625.0+133111,4.10446,13.51984,1.0,,0.0,2.9548998,0.2956,30.786139076772674,0.9989966031748471,0.07368723319453134
TGSSADR J001627.2+092924,4.11341,9.49015,1.0,,0.0,0.9201,0.0921,31.374790998423556,0.16952775006841664,0.015428441610499362
TGSSADR J001642.0+080716,4.17529,8.12119,1.0,,0.0,0.7241,0.0725,31.620750641929,0.37205083857392157,0.028296589897955974
TGSSADR J001728.3+110443,4.36812,11.07887,1.0,,0.0,0.5989,0.060099997,30.84093253381262,0.25032537837730323,0.020216479049162808
TGSSADR J001737.6+180927,4.40704,18.15754,1.0,,0.0,7.8178997,0.78209996,30.38844948091781,0.29060612261490576,0.026838447776040924
TGSSADR J001744.7+165115,4.43644,16.85423,1.0,,0.0,2.8605,0.2876,30.32854917215096,0.4725618525029222,0.03617657177778566
TGSSADR J001832.8+080653,4.63675,8.11475,1.0,,0.0,0.8113,0.081199996,31.178501235122187,0.3060485320562079,0.023747113013174382
TGSSADR J001847.7-023350,4.69883,-2.56402,1.0,,0.0,2.0273001,0.2028,35.11940579352251,0.4340293126450864,0.03490528147224805
TGSSADR J001855.2+094005,4.73018,9.66831,1.0,,0.0,2.3998,0.24010001,30.743434255930254,0.8623078612403724,0.0636223218954047
TGSSADR J001912.3+084053,4.8016,8.68159,0.9999888491193193,,0.0,2.6633,0.26639998,30.88993548128192,0.13557800472528922,0.014805847089150071
TGSSADR J001915.9+203132,4.8166,20.52559,1.0,,0.0,0.6058,0.060900003,30.202187298963253,0.2697831976816395,0.024816040479319297
TGSSADR J001926.3-021252,4.85966,-2.21462,1.0,,0.0,0.6118,0.0618,34.8079009651823,0.19166822983119208,0.0237059795191581
TGSSADR J001929.3+054321,4.87244,5.72271,1.0,,0.0,1.1867,0.1189,31.616075474829685,0.31080877285332137,0.024243864248034916
TGSSADR J001931.5-043547,4.88133,-4.59649,1.0,,0.0,4.3573,0.4358,36.00142661423229,0.9858297549946633,0.07470259882329101
TGSSADR J001945.0+125818,4.93791,12.97181,1.0,,0.0,0.34,0.034599997,30.030141872652543,0.17372200946348093,0.016381992464878765
TGSSADR J001955.6+113423,4.98173,11.57326,1.0,,0.0,0.98459995,0.0986,30.170115289453364,0.15274665867222872,0.015145470885481727
TGSSADR J002020.2+205130,5.08444,20.85851,1.0,,0.0,1.0811,0.1083,29.997742131785245,0.3238919838601204,0.027805939238543374
TGSSADR J002021.7-023308,5.09045,-2.55224,1.0,,0.0,6.1655,0.6166,34.77516626962582,0.5024624112407192,0.040342685483900305
TGSSADR J002025.2+154052,5.10528,15.68134,1.0,,0.0,20.067,2.0068,29.69499816537241,0.8135963119281354,0.06726890885530759
TGSSADR J002055.6+131329,5.23177,13.22475,1.0,,0.0,0.5127,0.052,29.724270583354905,0.27885421820295864,0.022362739134917133
TGSSADR J002056.4+053322,5.23504,5.55612,1.0,,0.0,4.1607003,0.4162,31.33053118956923,0.14653653481391601,0.016447357315471502
TGSSADR J002120.2+242806,5.33451,24.46834,0.9999999999990853,,0.0,4.2868,0.4288,30.4392886814549,0.5118631974527703,0.042416960927843354
TGSSADR J002125.1+014643,5.35481,1.77886,1.0,,0.0,0.6394,0.0641,32.58150728716986,0.21835264283844086,0.01991668273915405
TGSSADR J002125.4-005540,5.35587,-0.92789,1.0,,0.0,4.5362997,0.4537,33.76834865968812,0.8729802113967626,0.06517602510405328
TGSSADR J002126.6+093034,5.36106,9.50951,1.0,,0.0,0.66840005,0.0672,30.167017884140016,0.11921286150297333,0.014427436325993227
TGSSADR J002135.9+222933,5.39988,22.49266,1.0,,0.0,0.6645,0.066800006,29.964821604180234,0.4594162967220607,0.037058258356956426
TGSSADR J002151.1+250904,5.46292,25.15116,1.0,,0.0,1.0831,0.1085,30.50631586704727,0.2820292975888097,0.03377581771560794
TGSSADR J002155.4+195150,5.48089,19.8639,1.0,,0.0,0.48979998,0.0494,29.511224736823397,0.20297611891034992,0.022019711821651432
TGSSADR J002212.4+112042,5.552,11.34515,1.0,,0.0,2.712,0.2713,29.650673452379124,0.5009409963926962,0.037668427732331554
TGSSADR J002223.0-070235,5.59586,-7.04326,1.0,,0.0,3.4157,0.34170002,36.77323268867195,0.7711465332849368,0.07312056088595255
TGSSADR J002225.4+001456,5.60584,0.24904,1.0,,0.0,1.3635,0.1365,33.00522718147973,0.5836451406703942,0.04394207556695295
TGSSADR J002249.3+140434,5.70564,14.07625,1.0,,0.0,0.9967,0.1002,29.192348861067217,0.28704043160671633,0.023089505327260593
TGSSADR J002314.5+273431,5.81051,27.57536,1.0,,0.0,1.1027,0.1104,30.920472228710896,0.5770259521145771,0.0518539613740517
TGSSADR J002317.2+053834,5.82173,5.64305,0.9999999999999999,,0.0,0.97940004,0.0983,30.744981980694927,0.2631962810751035,0.02138018739397414
TGSSADR J002319.8+042850,5.83258,4.48077,1.0,,0.0,3.1552,0.3156,31.121577377548146,0.31816986454609486,0.02534658171245081
TGSSADR J002334.7+154435,5.89463,15.74324,0.9722062698908415,,0.0,2.2108998,0.2214,28.932282396776223,0.5993585521789602,0.04484017628044224
TGSSADR J002336.2-025306,5.90089,-2.88527,1.0,,0.0,1.1338,0.1135,34.248759211352436,0.3092205616436086,0.029316885144251348
TGSSADR J002348.4+113646,5.95178,11.61284,1.0,,0.0,0.5867,0.059,29.2218530777655,0.34188884046523993,0.026328643692399158
TGSSADR J002421.0+103156,6.08777,10.53245,1.0,,0.0,0.4336,0.043700002,29.274279702523643,0.12229832132523284,0.01493125801819251
TGSSADR J002437.7+064325,6.15742,6.72388,0.9999999999822995,,0.0,0.5259,0.0529,30.094550130332827,0.14004300934273492,0.015205426039608639
TGSSADR J002536.9+172759,6.40408,17.46643,1.0,,0.0,0.6812,0.0688,28.46081604302018,0.1832637560532666,0.019820083510389268
TGSSADR J002610.0+133054,6.54178,13.5151,1.0,,0.0,1.7141,0.1717,28.42631248819379,0.23422329459910715,0.020116918451454763
TGSSADR J002610.3+080759,6.54332,8.13315,1.0,,0.0,0.9164,0.091800004,29.346492453605688,0.24297358603884364,0.02008454781892316
TGSSADR J002630.8+253420,6.62866,25.57241,1.0,,0.0,0.7738,0.077599995,29.602746801543272,0.4667679593890242,0.041714381726579076
TGSSADR J002655.9+102942,6.73297,10.49514,1.0,,0.0,1.36,0.13610001,28.648597786992603,0.2956315613195014,0.02351424298583992
TGSSADR J002658.8+093238,6.74521,9.54417,1.0,,0.0,0.21519999,0.0223,28.8282358029908,0.13394566493956905,0.01525213719169395
TGSSADR J002659.6+134603,6.74863,13.76752,1.0,,0.0,2.9799,0.2981,28.20396626096349,0.16238490596539495,0.01755343622664866
TGSSADR J002710.4+285903,6.79363,28.98418,1.0,,0.0,1.0440999,0.1045,30.602436811690147,0.5478280621513852,0.05748295065625996
TGSSADR J002712.4+125158,6.80188,12.86631,1.0,,0.0,2.9189,0.292,28.236231788761692,0.7101751726547786,0.05283643646377232
TGSSADR J002729.5+255531,6.87321,25.92537,1.0,,0.0,2.0988998,0.21010001,29.49349819973448,0.3679199755166878,0.03841185848831046
TGSSADR J002735.2+125333,6.89668,12.8925,1.0,,0.0,3.7068,0.3709,28.150548785509066,0.13726449501340426,0.0170834953987566
TGSSADR J002739.3+005952,6.91386,0.99794,1.0,,0.0,1.3553001,0.1356,31.505636836983182,0.2252336457316049,0.021472266270336497
TGSSADR J002751.0+032228,6.96286,3.37468,1.0,,0.0,1.1695,0.1171,30.477267597480658,0.31392970100527506,0.025203221896568404
TGSSADR J002802.9+233635,7.01222,23.60982,1.0,,0.0,1.1485,0.1155,28.749741039655785,0.35404048119669623,0.03341579104794299
TGSSADR J002817.0+291428,7.07105,29.24112,1.0,,0.0,2.3588998,0.2359,30.484965483516255,1.17387690226061,0.09225118100779547
TGSSADR J002833.3+005510,7.139,0.91951,1.0,,0.0,1.4142,0.1415,31.341643431937392,0.23697771687370955,0.02217761897675844
TGSSADR J002850.4+131404,7.21012,13.2347,1.0,,0.0,2.1146998,0.2116,27.80053975856883,0.1719857352622654,0.017639023822080328
TGSSADR J002850.9+103538,7.21213,10.59399,1.0,,0.0,0.5784,0.0582,28.164287474101748,0.24018696128609718,0.020162998351292743
TGSSADR J002903.5+050934,7.26484,5.15955,0.9797164480432959,,0.0,0.4846,0.049,29.544965272413112,0.16250954057628672,0.016931698392385352
TGSSADR J002905.2+205136,7.2718,20.86027,1.0,,0.0,2.3505,0.2353,27.97547476530105,0.5003977108443479,0.03928552365006793
TGSSADR J002908.9+113628,7.28742,11.60781,1.0,,0.0,3.3158998,0.33170003,27.922579480195953,0.24442320114446187,0.021103706033813927
TGSSADR J002912.6+140739,7.30285,14.12774,1.0,,0.0,1.5157,0.15169999,27.637462224184617,0.14946775272851548,0.017426811991095054
TGSSADR J002919.8+143911,7.3328,14.65324,1.0,,0.0,0.5063,0.051099997,27.580172149895294,0.23481550619931238,0.020541648609806708
TGSSADR J002926.3+182420,7.35988,18.40562,0.999999980146288,,0.0,0.44070002,0.0447,27.599506967487734,0.18589093306985224,0.02126281198401132
TGSSADR J002935.5+193901,7.39825,19.65035,1.0,,0.0,1.1031,0.1106,27.686597122349113,0.417630980352217,0.03384404867812481
TGSSADR J003013.4+222914,7.55611,22.48728,0.9999923088436325,,0.0,0.7356,0.074,28.009918410821147,0.45972088827252505,0.03778835169397052
TGSSADR J003028.7+283336,7.61991,28.56024,1.0,,0.0,1.738,0.1739,29.778667361027516,1.0638944604114984,0.08352340727980248
TGSSADR J003128.8+163235,7.87031,16.54314,1.0,,0.0,0.8638,0.0867,27.031526276506817,0.5051480552776776,0.03854221137463466
TGSSADR J003130.9+084312,7.87903,8.72,1.0,,0.0,1.1905,0.1192,27.921918683409693,0.35415611722676826,0.027590490535435004
TGSSADR J003141.8+041946,7.92437,4.32971,0.9999999999999933,,0.0,0.4914,0.0493,29.224924024119925,0.15971126353841997,0.018019217402542764
TGSSADR J003147.6+215346,7.94835,21.89636,1.0,,0.0,4.772,0.4773,27.53263748331304,1.405969641367671,0.10414372412205823
TGSSADR J003153.0+044448,7.97101,4.74681,1.0,,0.0,0.72690004,0.0728,29.03494561648093,0.1855815999984209,0.018353170684103515
TGSSADR J003157.7+025521,7.99073,2.92257,1.0,,0.0,0.7394,0.074099995,29.714519556925616,0.33537942899881823,0.02713152315828065
TGSSADR J003207.9+013655,8.03317,1.61547,1.0,,0.0,2.0305,0.20310001,30.2321818945945,0.8096208908751277,0.060296370736875514
TGSSADR J003238.3+195353,8.15965,19.89827,0.9999999999967369,,0.0,4.0915,0.4092,27.00582684840894,2.475096154383075,0.1818700368770932
TGSSADR J003253.6+083524,8.22358,8.59017,1.0,,0.0,1.5696,0.1571,27.621212379892786,0.18340505540160468,0.018037418885520597
TGSSADR J003253.8+061910,8.22444,6.31963,1.0,,0.0,2.0946002,0.2095,28.263589173673793,0.7984827609451596,0.05923113273997355
TGSSADR J003302.7+225525,8.26139,22.92366,1.0,,0.0,1.0372,0.104,27.46731619130262,0.7654955943808859,0.05839859401449846
TGSSADR J003305.4+242224,8.2729,24.37333,1.0,,0.0,0.91059995,0.0913,27.8250392460828,0.27869545193543765,0.033815538524546544
TGSSADR J003307.3+170702,8.2806,17.11742,1.0,,0.0,1.5184001,0.1522,26.65336649677751,0.5271939351899527,0.04012592124895703
TGSSADR J003310.2+043109,8.29279,4.5194,1.0,,0.0,1.944,0.1945,28.809842443447984,0.15308389425358135,0.018527066211979894
TGSSADR J003314.8+062815,8.31197,6.47107,0.9954326345775447,,0.0,6.0797,0.608,28.13313297660914,0.46136571737142296,0.03626727257748431
TGSSADR J003320.6+160122,8.33588,16.0229,1.0,,0.0,0.3669,0.037299998,26.58093080208333,0.20150069520113412,0.020420889668736477
TGSSADR J003355.5+100506,8.48144,10.08503,1.0,,0.0,0.5935,0.0597,27.037013659303245,0.20804691736779743,0.018907990994931123
TGSSADR J003358.3+140842,8.49305,14.14506,1.0,,0.0,1.405,0.1407,26.487757806234388,0.23615002095131465,0.021128340252172525
TGSSADR J003401.4+071952,8.50606,7.33135,1.0,,0.0,0.8927,0.0894,27.692927370102215,0.370098426993113,0.028849064182180795
TGSSADR J003443.5+013025,8.68158,1.50701,1.0,,0.0,0.5615,0.0564,29.701156220865748,0.21932407546986063,0.022723366600268725
TGSSADR J003452.1+083632,8.71739,8.60903,1.0,,0.0,0.61590004,0.062,27.145509770784923,0.18329725111794698,0.018400437840621914
TGSSADR J003509.8+094128,8.79122,9.69112,1.0,,0.0,0.2873,0.0294,26.81711617396953,0.1593043299400805,0.01783156250337528
TGSSADR J003537.5+042739,8.90651,4.46092,1.0,,0.0,1.9228001,0.1924,28.2720367745311,0.43064761157872233,0.033410036057855
TGSSADR J003555.4+155316,8.98117,15.88795,1.0,,0.0,1.6495,0.16510001,25.957034454491076,0.5734356017291926,0.043454043967531185
TGSSADR J003606.4+183759,9.02702,18.63308,0.9999999999999797,,0.0,13.448299,1.3449,26.043287578851494,0.6447780683779193,0.05276304333397383
TGSSADR J003616.0+081503,9.06705,8.25092,1.0,,0.0,1.5587,0.156,26.901405660815772,0.25023365712803874,0.021661259062910648
TGSSADR J003623.7+100757,9.09896,10.13262,1.0,,0.0,3.1588001,0.316,26.430387338213993,0.27497311767036714,0.02339462112920861
TGSSADR J003627.0+001302,9.11261,0.21749,1.0,,0.0,3.5895,0.3591,29.918197523771553,0.26649703550580645,0.027058030212630084
TGSSADR J003635.0+143402,9.14586,14.56736,1.0,,0.0,0.63509995,0.064,25.834788765998933,0.18319051878647685,0.019975566808933466
TGSSADR J003636.9+080008,9.15383,8.00241,1.0,,0.0,1.4886999,0.149,26.88692297989674,0.5058034524415669,0.03837740196115035
TGSSADR J003646.2+154654,9.19257,15.78189,0.9999999986785885,,0.0,1.1734,0.1176,25.753357501492776,0.40100209694340927,0.031664548530702344
TGSSADR J003704.0-010909,9.26687,-1.15269,1.0,,0.0,19.021198,1.9022,30.476888868052765,0.2695682293272076,0.040468428119290745
TGSSADR J003710.0+262941,9.29202,26.49498,1.0,,0.0,0.9052,0.0908,27.627158915348883,0.347700293390642,0.043151399979161106
TGSSADR J003717.2+193940,9.32195,19.66127,1.0,,0.0,1.9658,0.19669999,25.891817267955542,0.24104258518596638,0.025614399012377425
TGSSADR J003719.2+163542,9.33019,16.59512,1.0,,0.0,0.3154,0.0321,25.626427452755486,0.18926173188631903,0.02147618286445388
TGSSADR J003744.6+131956,9.43606,13.33248,1.0,,0.0,12.2841,1.2286,25.632461522503174,0.15147052849691106,0.0259475991827688
TGSSADR J003758.3+240711,9.49293,24.11992,0.9999999999963107,,0.0,2.1282,0.2129,26.69125976128405,1.353134649845603,0.1007416267688537
TGSSADR J003803.3+043651,9.51394,4.61442,1.0,,0.0,1.1778,0.118,27.652958366413014,0.418885295829629,0.03278723810672232
TGSSADR J003817.2+054822,9.57175,5.80636,1.0,,0.0,0.37629998,0.038,27.16818122396246,0.16863410181885835,0.019762397566820612
TGSSADR J003817.9+122731,9.57486,12.45862,0.9233492774938781,TGSSADR J003820.9+122756,0.07665072250612195,3.9013,0.39020002,25.591666031153718,0.558601747964571,0.042515451886315225
TGSSADR J003820.3-020740,9.5847,-2.12804,1.0,,0.0,29.9872,2.9988,30.724083964585976,0.29786712740213767,0.05581713442614242
TGSSADR J003834.6+045049,9.64452,4.84717,1.0,,0.0,1.3035,0.1305,27.445856916753698,0.20146532293809147,0.020975554686135607
TGSSADR J003836.9+070704,9.65398,7.11795,1.0,,0.0,0.7544,0.076,26.66574486937415,0.23886847704048442,0.021632244125876703
TGSSADR J003952.0+045531,9.96669,4.92541,0.9999999995320596,,0.0,4.1239,0.4125,27.116681142926147,0.33427606256977677,0.028270481556664097
TGSSADR J004018.2+094243,10.07599,9.71204,1.0,,0.0,0.73,0.0735,25.579017388859757,0.36942293244247665,0.02929950160939408
TGSSADR J004050.3+100322,10.20974,10.05628,1.0,,0.0,19.5992,1.96,25.380631984913123,0.14110448508932316,0.034816577824569865
TGSSADR J004054.1+184435,10.22547,18.74327,1.0,,0.0,0.6014,0.0605,24.925229439044415,0.2449188744618214,0.025428773229671565
TGSSADR J004118.7+255001,10.32826,25.83382,1.0,,0.0,5.5819,0.55829996,26.527147782874735,1.3223719694547649,0.09961897565975687
TGSSADR J004125.9-014315,10.35801,-1.72092,1.0,,0.0,8.1159,0.8117,29.860696565476456,0.3445785894035666,0.037268279595737225
TGSSADR J004236.6+032841,10.65278,3.47811,1.0,,0.0,0.97309995,0.0975,27.067228997696656,0.29432225785148775,0.02662549655045445
TGSSADR J004239.7+093049,10.66556,9.51383,1.0,,0.0,0.537,0.0543,25.05754245519516,0.2115894419753218,0.020945459196677018
TGSSADR J004243.0+124657,10.67938,12.78258,1.0,,0.0,4.3237996,0.4326,24.481963692169938,0.6975244437271877,0.05256821360241147
TGSSADR J004303.4+205724,10.76423,20.9569,1.0,,0.0,0.4461,0.0451,24.768201801700354,0.31134138646510734,0.03095595105188768
TGSSADR J004317.6+173158,10.82374,17.53292,1.0,,0.0,2.2866,0.2288,24.24901374636708,1.128190380372885,0.08367570027269425
TGSSADR J004333.8+064149,10.89118,6.69709,0.9999999966363886,,0.0,3.6423998,0.36429998,25.63228466801449,0.9057130896174089,0.06743628944301994
TGSSADR J004337.5+060201,10.90656,6.03362,0.9688920827245695,,0.0,0.48979998,0.051200002,25.837760742015977,0.1810834630274336,0.02187195128268516
TGSSADR J004343.2-033144,10.93012,-3.52914,1.0,,0.0,1.2931999,0.1295,30.421623956822298,0.462801350354695,0.0486018487877701
TGSSADR J004434.8+121114,11.14524,12.18738,1.0,,0.0,3.1444,0.31460002,24.105129022314774,0.22915228335273102,0.022642492416848514
TGSSADR J004450.8+111740,11.21176,11.29454,1.0,,0.0,1.6277,0.163,24.176660814189834,0.5862881475235722,0.04445976266750031
TGSSADR J004508.4+163056,11.28503,16.51558,1.0,,0.0,0.4799,0.0485,23.75774673747959,0.24438276680410095,0.025360709797752855
TGSSADR J004523.1+134003,11.34664,13.66773,1.0,,0.0,5.1725,0.5175,23.751678557422498,0.4600230111163585,0.036717558681194785
TGSSADR J004538.9+095620,11.41212,9.93911,1.0,,0.0,0.49420002,0.0498,24.24122958532677,0.2581757298876877,0.02366398759306048
TGSSADR J004558.5+155428,11.49411,15.90787,1.0,,0.0,0.7048,0.0712,23.537316555016453,0.3351077520176692,0.028986883409944212
TGSSADR J004606.7-004343,11.52793,-0.72861,1.0,,0.0,1.1636,0.116900004,28.337563375633753,0.5510551645491086,0.04571533641435746
TGSSADR J004630.6-000532,11.62777,-0.0925,1.0,,0.0,1.3768001,0.13780001,27.919206265708837,0.31531560049184265,0.03428051552757687
TGSSADR J004641.4+110251,11.67262,11.04771,1.0,,0.0,1.708,0.171,23.77188275684697,0.6325037144795403,0.04779569611998273
TGSSADR J004642.9+284850,11.67905,28.81396,0.9999999963175159,,0.0,2.3794,0.238,26.66835420474304,0.8555812087870057,0.07453779336836927
TGSSADR J004703.6+220113,11.76501,22.02032,1.0,,0.0,1.4753001,0.14760001,24.10907226505925,0.32855951494638597,0.03416384810332757
TGSSADR J004706.9+302746,11.77881,30.46279,0.9999999999163971,,0.0,4.2169,0.4218,27.40219101512639,0.7006252946700786,0.0887333578257369
TGSSADR J004722.0+114715,11.84183,11.78765,1.0,,0.0,0.2979,0.0305,23.479317460112902,0.21164837256145033,0.022995627654357365
TGSSADR J004822.4+013659,12.09337,1.61651,1.0,,0.0,1.2418001,0.124199994,26.637354416881536,0.3357231678881637,0.032586444783496274
TGSSADR J004900.4+190820,12.25174,19.13909,1.0,,0.0,1.1876999,0.119,23.07529460546732,0.6074333007041969,0.047757666568325786
TGSSADR J005015.0+233448,12.56264,23.58002,1.0,,0.0,1.6401999,0.1642,23.852125123848737,0.3304893769622399,0.04027042314479811
TGSSADR J005107.1+214057,12.77968,21.6825,0.999968384581889,,0.0,0.90440005,0.0906,23.104725560598016,0.4602527621601366,0.04065339593469041
TGSSADR J005110.9+194021,12.79579,19.67252,1.0,,0.0,0.5568,0.0561,22.660024308753385,0.3114057649716501,0.032782607831481195
TGSSADR J005136.2+121255,12.90088,12.21544,1.0,,0.0,1.6978,0.1703,22.39791171383136,0.3465315842735999,0.029945631385365393
TGSSADR J005146.5+120143,12.94381,12.02867,1.0,,0.0,3.6775,0.3678,22.379303374501305,0.6151946368703425,0.047363339101799344
TGSSADR J005147.1+174709,12.94628,17.7861,1.0,,0.0,8.5091,0.851,22.254379825702955,2.6682347751592546,0.19650615198278296
TGSSADR J005317.8+175429,13.32444,17.90832,1.0,,0.0,5.8802996,0.58809996,21.908574992332674,0.4216416847566807,0.0390157676506934
TGSSADR J005335.6+131049,13.39836,13.18039,0.9999995026948116,,0.0,5.032,0.5033,21.806464255479494,0.35457519936283965,0.03185413516117374
TGSSADR J005347.5+164208,13.44799,16.70224,1.0,,0.0,5.2456,0.5248,21.689151578327007,1.0237922424338157,0.0769345927374831
TGSSADR J005408.3-033356,13.53498,-3.5656,1.0,,0.0,10.343901,1.0345,28.386350071886767,2.4854365804216023,0.18605956043077504
TGSSADR J005413.6+062854,13.55673,6.48175,1.0,,0.0,0.65790004,0.066,23.212457939754913,0.24450215975165804,0.027979151321577807
TGSSADR J005442.5+194511,13.67729,19.75329,1.0,,0.0,0.4809,0.0485,21.85652619497619,0.32103583329878277,0.035038454458149404
TGSSADR J005442.8+075055,13.67855,7.84889,0.7837801974429555,TGSSADR J005446.3+075149,0.21621978732584418,0.5532,0.0555,22.63711406394888,0.2696557075654866,0.028327419212964687
TGSSADR J005525.8+054416,13.85757,5.73793,1.0,,0.0,0.7338,0.0735,23.216237888192474,0.29332572630902276,0.030693323535681657
TGSSADR J005538.7+123356,13.91167,12.56574,1.0,,0.0,0.29279998,0.0299,21.369084538852306,0.24651464588077968,0.02838646049989224
TGSSADR J005729.6+091752,14.37365,9.29794,1.0,,0.0,5.0661,0.5066,21.55718141144661,0.47611956697989005,0.0398177966011631
TGSSADR J005821.6+063812,14.59034,6.63693,1.0,,0.0,1.5145,0.1516,22.202824101526,0.4651677541638147,0.039290729011239825
TGSSADR J005854.0+155149,14.72526,15.86368,1.0,,0.0,0.4147,0.042400002,20.43095508432705,0.2819551969401816,0.03303755200688143
TGSSADR J005905.5+000651,14.77301,0.11427,0.9999956258856433,,0.0,4.5486,0.455,25.173157342910326,1.981529965580193,0.14734359733464544
TGSSADR J010005.7+104905,15.02386,10.81813,0.9999999999983712,,0.0,2.4786,0.2479,20.578593769907545,0.5408331627821442,0.04416573613963997
TGSSADR J010033.6+181515,15.14006,18.25421,1.0,,0.0,1.8565999,0.18589999,20.24292144877737,0.5655411101921597,0.04737134442923771
TGSSADR J010043.8+092417,15.18258,9.40491,1.0,,0.0,0.9663,0.0968,20.76346638406549,0.387318069943078,0.0357444215463472
TGSSADR J010205.1+144324,15.52166,14.7234,1.0,,0.0,8.5577,0.85620004,19.646888830418565,0.3204747065312877,0.037290583416048434
TGSSADR J010212.1+055514,15.55055,5.92057,1.0,,0.0,2.3887,0.23889999,21.603002697326307,0.8570842282773641,0.0663461977557605
TGSSADR J010248.1+145239,15.70077,14.8777,1.0,,0.0,6.8763,0.6878,19.474484763793093,0.4299315824286703,0.04061376147159692
TGSSADR J010250.1+255216,15.70906,25.87135,0.9999999999919322,,0.0,5.3459,0.53470004,22.129438456886913,1.7967121540003737,0.13537242438636604
TGSSADR J010329.0+052131,15.87098,5.35882,1.0,,0.0,2.5818,0.25829998,21.551229911327734,1.6363359856561999,0.12163950004978723
TGSSADR J010330.4+023550,15.87702,2.59742,1.0,,0.0,0.94170004,0.0944,22.881500315915844,0.42501771687821904,0.04635927448399161
TGSSADR J010345.8+080416,15.94094,8.07128,0.9999999999889552,,0.0,0.50810003,0.051099997,20.439290504730344,0.30243587441757375,0.036817448006435494
TGSSADR J010532.2+135521,16.38457,13.92265,1.0,,0.0,0.45839998,0.0472,18.84997695017942,0.38478648768656015,0.03919910964654498
TGSSADR J010549.6+184506,16.45685,18.75193,1.0,,0.0,1.2293,0.1231,19.094725496713014,0.4043482105480525,0.04442368715565645
TGSSADR J010555.7+062809,16.48246,6.46939,0.9810052151025748,,0.0,3.1596,0.316,20.535044704215167,0.6069297001431948,0.051753485052688133
TGSSADR J010636.7+091527,16.65302,9.25775,1.0,,0.0,2.0527,0.2053,19.402536824347354,0.6960730289160563,0.056012975069647045
TGSSADR J010826.7-003724,17.11145,-0.62339,1.0,,0.0,1.6622,0.1664,23.753611900919452,0.6891907853174227,0.07935366041126193
TGSSADR J010838.6+013457,17.16112,1.58259,1.0,,0.0,5.1792,0.518,22.36876708883538,1.1369363341370482,0.09113811453960811
TGSSADR J010850.9+131840,17.2122,13.31111,0.9999999998096529,,0.0,42.7685,4.277,18.094737554981734,1.686579329049954,0.14096240019456283
TGSSADR J010858.0+163220,17.24199,16.5391,0.9999999374745281,,0.0,0.8655,0.0869,18.05041074369276,0.522886390856109,0.048532243138975
TGSSADR J010942.1+175449,17.42551,17.91388,1.0,,0.0,1.0918001,0.109400004,18.037293889141004,0.5210733715296604,0.049969740088013706
TGSSADR J011017.0+230000,17.57124,23.00003,0.9999999999994181,,0.0,2.14,0.2143,19.349946180102627,0.774916628246181,0.06895952639036206
TGSSADR J011136.5+132438,17.90246,13.41058,1.0,,0.0,1.6148001,0.162,17.416509232789917,0.5464587476219166,0.05134315059303675
TGSSADR J011159.0+235155,17.99622,23.86549,1.0,,0.0,1.091,0.109400004,19.364628885580224,0.5695092519956753,0.06617921531891256
TGSSADR J011213.1+272841,18.0546,27.47807,1.0,,0.0,2.6423001,0.2643,21.172112906615926,0.84044363169262,0.08853716481156482
TGSSADR J011431.5+092657,18.63141,9.4493,1.0,,0.0,1.4923,0.14930001,17.484682342025696,0.5276417711838233,0.054603545219248026
TGSSADR J011633.7+154040,19.14079,15.678,1.0,,0.0,2.2706,0.2273,16.17365516683311,1.0379690286698529,0.08281904782435957
TGSSADR J011726.8+074148,19.36188,7.69681,1.0,,0.0,4.0734,0.4077,17.417332492864492,0.7525112207785636,0.07089719743078152
TGSSADR J011732.6+033518,19.38585,3.58836,1.0,,0.0,1.7737,0.17760001,19.398726902331347,0.7681644426381106,0.08265892951344933
TGSSADR J011815.3-012031,19.56396,-1.342,1.0,,0.0,5.0743,0.5075,22.406075894030177,2.6798517017255508,0.21273758433284626
TGSSADR J011901.2+082954,19.7552,8.49842,0.9999999999999999,,0.0,7.1782002,0.71779996,16.75115012042959,2.898380698087683,0.21542455174525138
TGSSADR J012033.3+225636,20.13892,22.94354,1.0,,0.0,1.2656,0.1269,17.19515845512234,0.764603177488744,0.08344486284934752
TGSSADR J012229.8+192338,20.62456,19.3941,1.0,,0.0,1.6193,0.1622,15.420534655602719,0.7777490071822561,0.08207590868352174
TGSSADR J012354.2+241823,20.97587,24.30655,0.9999999852682168,,0.0,2.5963001,0.2598,17.222003213160658,1.1784949133071134,0.10776746177722679
TGSSADR J012959.8+233820,22.49921,23.63895,1.0,,0.0,12.199201,1.22,15.689640236017707,2.794703713791015,0.21758069752684492
TGSSADR J013023.4+260809,22.59779,26.13585,1.0,,0.0,4.0647,0.40670002,17.15057817728486,2.4360485904117555,0.19652281260746848
TGSSADR J231228.1+091928,348.11728,9.3245,0.9155543988661341,TGSSADR J231226.3+092016,0.07780522890485146,13.5598,1.3561,46.87969541485246,0.7987516345481516,0.06630258892736207
TGSSADR J231635.2+040518,349.1467,4.08853,0.9999999999996124,,0.0,31.0454,3.1046999,47.07983116117375,1.9151170521673349,0.14880956774343115
TGSSADR J232007.6+122206,350.03186,12.36855,1.0,,0.0,4.0256,0.40260002,44.527715580443505,0.4457770662200202,0.038194684776098796
TGSSADR J232128.4+234648,350.36874,23.7801,1.0,,0.0,9.6534,0.96540004,43.82308262073755,0.8337058721816649,0.0774713661672839
TGSSADR J232236.0+081201,350.65033,8.20048,1.0,,0.0,1.0839,0.1085,44.65110072580427,0.3208317808446282,0.028904046809682706
TGSSADR J232320.5+010949,350.83582,1.16378,1.0,,0.0,1.4918001,0.1494,46.34146610423198,0.35806248188611745,0.032228128136785064
TGSSADR J232349.4+032804,350.9561,3.46795,1.0,,0.0,0.8648,0.087,45.51498344727703,0.2413003404032358,0.025947806876854572
TGSSADR J232519.6-045736,351.33176,-4.96015,1.0,,0.0,8.6623,0.8663,48.11335345792886,0.5755186367242774,0.0548270910003971
TGSSADR J232616.6+114507,351.5694,11.75202,1.0,,0.0,1.3768001,0.13780001,43.12759961592419,0.18912199837808152,0.024250258676928187
TGSSADR J232807.8+043939,352.03287,4.661,1.0,,0.0,0.723,0.0726,44.1648754506374,0.226582760212689,0.02274871797132063
TGSSADR J232834.9+171511,352.14575,17.25308,1.0,,0.0,3.2155,0.32160002,42.05283281610326,0.31118730287862323,0.03181899886695571
TGSSADR J233008.2+044213,352.53433,4.70376,1.0,,0.0,1.895,0.18969999,43.66750010785197,0.48439206360780757,0.03741632979587774
TGSSADR J233040.8+110018,352.6701,11.00503,1.0,,0.0,0.5977,0.0599,42.16988986978749,0.16396974641230933,0.02067149881461237
TGSSADR J233155.5+070541,352.9813,7.09488,1.0,,0.0,0.4417,0.044400003,42.64483797457629,0.17314719630637018,0.019394683915333426
TGSSADR J233159.0+172855,352.99585,17.48205,1.0,,0.0,7.0267997,0.7027,41.23601033073575,1.1555800748181713,0.08646786857486768
TGSSADR J233200.5+295649,353.00235,29.94715,1.0,,0.0,8.127,0.81270003,42.368155147786425,1.5670316668329651,0.14692398695391218
TGSSADR J233313.0+004907,353.30432,0.81869,1.0,,0.0,1.8182,0.1819,44.11705866161755,0.21781833135489737,0.022469239668032052
TGSSADR J233357.8-015607,353.49088,-1.93552,0.9999999998344805,,0.0,1.9298,0.1931,44.94243550096405,0.3826642230382406,0.03260005628341677
TGSSADR J233409.5+094647,353.53967,9.7799,0.9999999995663243,,0.0,1.0821999,0.1083,41.54292882686078,0.3720741389948334,0.029339361152621795
TGSSADR J233445.0+234318,353.68784,23.72188,1.0,,0.0,1.9224,0.1923,40.79937445962992,0.4621407948641214,0.04724842551890926
TGSSADR J233458.4+154549,353.74362,15.76372,1.0,,0.0,2.0392,0.20410001,40.60089248651725,0.4434230591688552,0.03531843560467294
TGSSADR J233532.3+034645,353.8849,3.77936,1.0,,0.0,0.502,0.0507,42.62544081091179,0.1578054765690264,0.018967152079489354
TGSSADR J233640.2+084952,354.16766,8.83111,1.0,,0.0,5.1197996,0.5121,41.11518003452371,0.18269736179826543,0.019524600202007483
TGSSADR J233647.7+122947,354.19907,12.49655,1.0,,0.0,0.4551,0.045700002,40.4852823683096,0.16325790584970923,0.019081350293306345
TGSSADR J233706.6+151054,354.27762,15.18174,1.0,,0.0,1.2572,0.1259,40.12316415259093,0.18176371070576733,0.021795519559262035
TGSSADR J233807.6+032648,354.53183,3.44668,1.0,,0.0,4.9151,0.4916,42.11964823700658,0.5315281004751756,0.04082151966972037
TGSSADR J233846.0+135711,354.69208,13.95306,1.0,,0.0,1.0319,0.103300005,39.83030271092209,0.1893808648673075,0.020852967863839125
TGSSADR J233859.1-041333,354.74664,-4.22592,1.0,,0.0,4.83,0.4831,44.71727945080557,0.30006777098406556,0.03336677742257157
TGSSADR J233900.3-021013,354.75146,-2.17044,1.0,,0.0,0.7348,0.073800005,43.87288658173489,0.22872805312625175,0.025214057346798064
TGSSADR J233913.4+072700,354.8059,7.45018,1.0,,0.0,0.3099,0.0314,40.79379831129171,0.1327593863006823,0.016633686947337824
TGSSADR J233946.4-060412,354.9435,-6.07023,1.0,,0.0,3.108,0.3109,45.34491400535232,0.4705315426281348,0.047504508307640976
TGSSADR J234009.8+062722,355.0409,6.45619,1.0,,0.0,0.948,0.095,40.81055113574694,0.1582772363773705,0.016751100561423
TGSSADR J234023.2+222054,355.09668,22.34849,1.0,,0.0,6.3831,0.6383,39.39016350127635,1.0964716104066383,0.08292418707363094
TGSSADR J234033.2+133300,355.13843,13.55007,1.0,,0.0,7.6756,0.7676,39.444750807811616,2.0924997477632354,0.15395851008749092
TGSSADR J234041.9+030921,355.175,3.15607,1.0,,0.0,0.7297,0.0734,41.591436935531185,0.16059970549542557,0.017882824394228475
TGSSADR J234058.0+043114,355.2418,4.52074,0.9972323516672019,,0.0,8.9161,0.8917,41.126410714166866,1.476763218463452,0.1093230447488397
TGSSADR J234130.2+031726,355.37622,3.2907,1.0,,0.0,2.6081998,0.2609,41.364465526998174,0.783584535144729,0.05820527456787345
TGSSADR J234140.6+235158,355.41934,23.86633,1.0,,0.0,1.8999001,0.1901,39.246543624683184,0.3814665626337923,0.0410183218811067
TGSSADR J234207.5+115655,355.53137,11.94874,1.0,,0.0,0.7115,0.0713,39.26161369637577,0.1391292466955389,0.01691038835671597
TGSSADR J234240.5+022346,355.66885,2.39627,1.0,,0.0,0.7976,0.0801,41.372077680657924,0.16694172016063558,0.01789254757843812
TGSSADR J234301.7+122339,355.7575,12.39433,1.0,,0.0,0.4785,0.0481,38.97793205867479,0.22259549125430367,0.019746468826709405
TGSSADR J234317.0+130102,355.82114,13.01746,1.0,,0.0,1.1909,0.1192,38.84264076467038,0.3012390778664116,0.024529135966837607
TGSSADR J234322.1+155236,355.8421,15.8769,1.0,,0.0,0.5183,0.0523,38.57837258360907,0.166689612921846,0.019812861290491625
TGSSADR J234327.9+032856,355.86646,3.48227,1.0,,0.0,0.3658,0.0374,40.8352860203349,0.1480800280483952,0.016902238720645106
TGSSADR J234331.3+133116,355.8806,13.52118,1.0,,0.0,0.429,0.0434,38.73107278533671,0.16182880002530245,0.01832059674175554
TGSSADR J234459.5+072413,356.24792,7.40371,1.0,,0.0,1.3057,0.13069999,39.41048055340834,0.30160677213548,0.023748767671786884
TGSSADR J234621.2+085241,356.58862,8.87808,1.0,,0.0,1.7292,0.173,38.76174626049036,0.35988292451159626,0.027760168370241894
TGSSADR J234636.8+093045,356.6535,9.51254,1.0,,0.0,2.0548,0.20560001,38.574578317912426,0.8274275171033737,0.0611501890237315
TGSSADR J234703.7+103922,356.76556,10.65614,1.0,,0.0,0.9232,0.0925,38.25566452226713,0.20164035710468756,0.017775051519132133
TGSSADR J234705.7+182052,356.77414,18.34784,1.0,,0.0,0.88890004,0.089,37.636220164970766,0.1923339663641429,0.022161787427730482
TGSSADR J234736.4+113516,356.9017,11.58805,1.0,,0.0,0.7037,0.0705,37.98534301797517,0.3776827348072341,0.028978969256792584
TGSSADR J234749.4+220016,356.95584,22.00472,0.999999999999704,,0.0,1.7899001,0.1791,37.644687415953776,0.5708763043257096,0.04513758804142061
TGSSADR J234755.8+221702,356.98273,22.28415,1.0,,0.0,2.2701,0.2271,37.65023359206824,0.4518654650718643,0.038144353425067674
TGSSADR J234829.6+184405,357.12338,18.73481,1.0,,0.0,9.6405,0.9641,37.31328734315845,0.716745607891473,0.05566104269653909
TGSSADR J234831.7+062459,357.13235,6.41646,1.0,,0.0,2.9357,0.2936,38.801731713651016,0.4179558112339869,0.031842516937530624
TGSSADR J234832.0+050732,357.1334,5.12582,1.0,,0.0,2.4362,0.2438,39.146154676896046,0.31367643466452394,0.024733623838378897
TGSSADR J234845.4+105144,357.1893,10.86234,1.0,,0.0,0.2285,0.0234,37.80774130932141,0.12808506739111247,0.015345547845588631
TGSSADR J234920.3+124259,357.33478,12.71645,1.0,,0.0,0.7916,0.0793,37.41488606221843,0.2364365463565213,0.019888992250723426
TGSSADR J234920.7+105729,357.33655,10.95806,1.0,,0.0,0.89290005,0.0895,37.65798446604884,0.18521309498132432,0.017027757040831985
TGSSADR J234921.0+053440,357.33777,5.57792,1.0,,0.0,1.2492,0.1251,38.82667490724078,0.12688815257549718,0.014957799345123809
TGSSADR J234942.0+015054,357.4251,1.84841,1.0,,0.0,0.54120004,0.054599997,39.89563682019748,0.1371163648758668,0.016484921254242516
TGSSADR J234946.7+102147,357.4448,10.36311,1.0,,0.0,0.5072,0.051,37.65384404136128,0.16652053311390158,0.015966890737304864
TGSSADR J235002.0+110637,357.50848,11.11045,1.0,,0.0,0.2565,0.026700001,37.46963943100953,0.12488265639492677,0.01530463296278917
TGSSADR J235003.1+101307,357.51297,10.21872,0.9999999998942383,,0.0,1.7701,0.17719999,37.61089337838447,0.45709792914322606,0.03448367708215713
TGSSADR J235004.5+070029,357.51883,7.00829,1.0,,0.0,4.0635,0.4064,38.28249951126014,0.37641439970409546,0.029237800429958778
TGSSADR J235025.3-022443,357.60577,-2.41201,1.0,,0.0,6.7666,0.6767,41.36643397866799,1.6326024213466044,0.12056181460611566
TGSSADR J235034.2-042150,357.64282,-4.36411,1.0,,0.0,1.017,0.102,42.187240151932976,0.33922035863964123,0.03169783463805703
TGSSADR J235056.4+043644,357.73523,4.61236,0.9999999999999979,,0.0,1.0616,0.106699996,38.719396764774395,0.397836431957605,0.030223369669002104
TGSSADR J235057.5+175841,357.73978,17.97806,1.0,,0.0,2.3235,0.2325,36.721337570471064,0.23968935265673683,0.022374540362055856
TGSSADR J235114.9+161851,357.81213,16.3143,1.0,,0.0,5.5702996,0.5571,36.6813510095397,0.23150643815482655,0.02232135304400663
TGSSADR J235126.8+103453,357.86203,10.58166,1.0,,0.0,3.2131002,0.3214,37.21129540785841,0.8628002348467629,0.06380836769469057
TGSSADR J235130.1+220441,357.87555,22.07808,1.0,,0.0,3.0585,0.306,36.81009033671336,0.7507082389054904,0.05718408481291585
TGSSADR J235138.6+134646,357.911,13.77954,1.0,,0.0,0.6348,0.063599996,36.74763646286682,0.2356665022687512,0.020069106591174765
TGSSADR J235138.9+132105,357.9124,13.3514,1.0,,0.0,0.44129997,0.044299997,36.79114768950061,0.1460372097748677,0.016052949146678788
TGSSADR J235156.2-010915,357.98428,-1.15437,1.0,,0.0,6.9157,0.69170004,40.502508423231546,0.15411111448996342,0.021813060833871356
TGSSADR J235157.7+282031,357.9905,28.34204,1.0,,0.0,2.6166,0.2618,37.75103421621179,0.5902879951981037,0.061713454311261254
TGSSADR J235159.1+291030,357.99652,29.17506,1.0,,0.0,3.9705,0.3971,37.95296003593261,0.5659139000472722,0.0703940677947396
TGSSADR J235252.1+090315,358.21722,9.05441,1.0,,0.0,0.5175,0.052,37.14626566718113,0.1105993510004424,0.01384900930641997
TGSSADR J235254.6+060033,358.22766,6.00918,1.0,,0.0,6.1468997,0.6148,37.85646050484956,0.4776613699599015,0.03688294544928821
TGSSADR J235310.2+133221,358.2927,13.53935,1.0,,0.0,1.0916,0.1093,36.39973499324578,0.2513945936657867,0.02081910027934304
TGSSADR J235337.7+155014,358.40744,15.83738,0.9999996131887682,,0.0,0.3484,0.035299998,36.130871666347566,0.28037889725618564,0.023163112282568017
TGSSADR J235340.5-051417,358.419,-5.23811,1.0,,0.0,0.9062,0.0911,41.90228139347919,0.3096226305683686,0.03417814974171617
TGSSADR J235407.8+121914,358.53284,12.32083,1.0,,0.0,0.7795,0.078099996,36.30849859416725,0.17999678727023358,0.016385316108191227
TGSSADR J235409.7+025115,358.54083,2.85418,1.0,,0.0,0.4305,0.0434,38.50875671191748,0.21740333952441554,0.018601819024652366
TGSSADR J235427.6+133945,358.61526,13.66278,0.8664465748860555,TGSSADR J235424.5+133947,0.13355342511394452,0.3159,0.0319,36.08555217037399,0.16159254091619069,0.016201091117451463
TGSSADR J235435.0+112726,358.64603,11.45727,1.0,,0.0,0.34239998,0.0348,36.313093853875664,0.16335937418497287,0.01558759188523576
TGSSADR J235446.5+080443,358.69406,8.07883,0.9999968472989339,,0.0,1.3311,0.13319999,36.898694278016016,0.4906552710057668,0.03666505623139749
TGSSADR J235451.7-040503,358.71542,-4.08418,1.0,,0.0,0.73179996,0.0736,41.10804809379582,0.23762673861043782,0.027422244195967865
TGSSADR J235505.1+200420,358.77148,20.0723,1.0,,0.0,0.369,0.0372,35.81914692491927,0.19156297560405602,0.023045843051752207
TGSSADR J235512.2+095448,358.80115,9.91338,1.0,,0.0,1.1464,0.114800006,36.42139091214352,0.4662699336396149,0.03494782916438243
TGSSADR J235553.5+154125,358.9731,15.69046,1.0,,0.0,1.7643001,0.1765,35.59248343904333,1.0088581070725275,0.07442568913770688
TGSSADR J235554.0+283556,358.97537,28.59907,1.0,,0.0,2.9186,0.29189998,36.98029273946319,0.5526751180866701,0.060779570649736325
TGSSADR J235627.0+025254,359.11288,2.88194,1.0,,0.0,0.711,0.0714,37.958034389503815,0.14408324848197557,0.015336244980798141
TGSSADR J235643.0+100616,359.17935,10.1046,1.0,,0.0,0.237,0.0241,36.023562856618234,0.13583337903106402,0.014041506613604154
TGSSADR J235705.8-022632,359.27435,-2.44233,1.0,,0.0,3.9989,0.4003,39.86985445820589,0.5916642953721721,0.04529431160825336
TGSSADR J235707.4+015043,359.2811,1.8454,1.0,,0.0,0.8883,0.089,38.160976268170664,0.2807400697754831,0.02252907931868166
TGSSADR J235711.9+041751,359.29962,4.29758,1.0,,0.0,0.8182,0.082,37.32643857201838,0.22777625943221877,0.018790223872171035
TGSSADR J235718.5+144607,359.32733,14.76886,1.0,,0.0,6.4046,0.64059997,35.3040809175349,1.052771083620511,0.07809405423188039
TGSSADR J235727.8+065053,359.36588,6.84807,1.0,,0.0,0.43379998,0.043599997,36.54667052428842,0.3252275994448429,0.02500056379234489
TGSSADR J235728.4+230225,359.3687,23.04055,1.0,,0.0,2.4413002,0.24419999,35.55305836387443,0.4984280972910712,0.04043091111504417
TGSSADR J235729.5+241132,359.37323,24.19231,1.0,,0.0,0.7941,0.0795,35.721629109512584,0.27029530893466747,0.03223144554817964
TGSSADR J235730.9+191501,359.37915,19.25054,1.0,,0.0,4.5642996,0.4565,35.203401090628724,0.2174999699621449,0.022799453412838528
TGSSADR J235743.4+132825,359.43124,13.47383,1.0,,0.0,1.1273,0.1131,35.3146097775675,0.27484814340223424,0.022057294079297518
TGSSADR J235754.3+225145,359.4763,22.86258,1.0,,0.0,1.0421,0.1043,35.42630184609636,0.4794888781493212,0.0390540784762986
TGSSADR J235756.5+050129,359.4857,5.02472,0.9999999999995964,,0.0,1.0965999,0.1098,36.93305415056017,0.375945655259692,0.028604729737391983
TGSSADR J235825.2-004454,359.6052,-0.74852,0.5732718761125745,TGSSADR J235824.5-004418,0.42672812388742565,3.139,0.3143,38.847736607617776,0.19134010327561332,0.019649912178178804
TGSSADR J235837.6+193510,359.65668,19.58614,1.0,,0.0,1.1524,0.1154,34.96224978166135,0.5343822773738772,0.04085082533959605
TGSSADR J235922.5+181128,359.84412,18.19114,1.0,,0.0,2.4596999,0.246,34.72692518354984,0.4454245507492951,0.034510433496593385
TGSSADR J235928.3+122324,359.86798,12.39011,1.0,,0.0,0.8096,0.0811,35.008897417032834,0.22651342858421783,0.018806910672002478
TGSSADR J235947.4+223213,359.94788,22.53713,1.0,,0.0,1.2026999,0.120400004,34.94921982733499,0.2993636195351754,0.028987033558550288
TGSSADR J235950.4+021008,359.96042,2.16894,1.0,,0.0,0.909,0.0911,37.41157475444081,0.21658810184619448,0.018621914557293583


==> anc/ips1_hi.vot <==
<?xml version='1.0'?>
<VOTABLE version="1.2"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.2">
<!--
 !  VOTable written by STIL version 3.1-1 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2017-05-08T07:26:51
 !-->
<RESOURCE>
<TABLE name="MWA IPS Catalogue Beta 2: Morgan et al. (2017)" nrows="377">
<PARAM arraysize="19" datatype="char" name="obsdate" ucd="time.epoch" value="2015-04-29T00:37:00">
<DESCRIPTION>Observation Date</DESCRIPTION>
</PARAM>
<PARAM datatype="int" name="frequency" ucd="em.freq" unit="MHz" value="159">
<DESCRIPTION>Observing Frequency</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="position_crossmatch" ucd="meta.bib.bibcode" value="2017A&amp;A...598A..78I">
<DESCRIPTION>Source Position Crossmatch Catalogue</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="flux_density_crossmatch" ucd="meta.bib.bibcode" value="2017A&amp;A...598A..78I">
<DESCRIPTION>Flux Density Crossmatch Catalogue</DESCRIPTION>
</PARAM>
<FIELD ID="Source_name" arraysize="24" datatype="char" name="name_match1" ucd="meta.id;meta.main;meta.cross">
<DESCRIPTION>Source name of best match</DESCRIPTION>
</FIELD>
<FIELD ID="RA_tgss" datatype="float" name="RAJ2000_match1" ucd="pos.eq.ra" unit="deg">
<DESCRIPTION>Right Ascension J2000.0 of best match</DESCRIPTION>
</FIELD>
<FIELD ID="DEC_tgss" datatype="float" name="DEJ2000_match1" ucd="pos.eq.de" unit="deg">
<DESCRIPTION>Declination J2000.0 of best match</DESCRIPTION>
</FIELD>
<FIELD ID="p_match1" datatype="double" name="p_match1" ucd="stat.probability">
<DESCRIPTION>Probability that best match is correct match</DESCRIPTION>
</FIELD>
<FIELD ID="name_match2" arraysize="24" datatype="char" name="name_match2" ucd="meta.cross">
<DESCRIPTION>Source name of 2nd best match</DESCRIPTION>
</FIELD>
<FIELD ID="p_match2" datatype="double" name="p_match2" ucd="stat.probability">
<DESCRIPTION>Probability that 2nd best match is correct match</DESCRIPTION>
</FIELD>
<FIELD ID="Total_flux" datatype="float" name="S" ucd="phot.flux.density" unit="Jy">
<DESCRIPTION>Flux Density of best match</DESCRIPTION>
</FIELD>
<FIELD ID="E_Total_flux" datatype="float" name="e_S" ucd="stat.error;phot.flux.density" unit="Jy">
<DESCRIPTION>Error on S</DESCRIPTION>
</FIELD>
<FIELD ID="SunSeparation" datatype="double" name="elongation" ucd="pos.angDistance" unit="deg">
<DESCRIPTION>Solar Elongation on date of observation</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dS" ucd="src.var.amplitude" unit="Jy">
<DESCRIPTION>Scintillating Flux Density on date of observation</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="e_dS" ucd="src.var.amplitude;stat.error" unit="Jy">
<DESCRIPTION>Error on dS</DESCRIPTION>
</FIELD>
<DATA>
<TABLEDATA>
  <TR>
    <TD>TGSSADR J000000.1-040243</TD>
    <TD>6.9E-4</TD>
    <TD>-4.04538</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.40489998</TD>
    <TD>0.0413</TD>
    <TD>39.94744509862753</TD>
    <TD>0.27366083339159525</TD>
    <TD>0.02776727373200237</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000002.9+095705</TD>
    <TD>0.01211</TD>
    <TD>9.9515</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5676999</TD>
    <TD>0.15689999</TD>
    <TD>35.248062377920704</TD>
    <TD>0.10534169547532543</TD>
    <TD>0.013704454629745063</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000031.6-025143</TD>
    <TD>0.1318</TD>
    <TD>-2.86215</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.379</TD>
    <TD>0.1382</TD>
    <TD>39.29039068276166</TD>
    <TD>0.21692428473549488</TD>
    <TD>0.02315656797325753</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000047.1+111429</TD>
    <TD>0.19625</TD>
    <TD>11.24147</TD>
    <TD>0.9999811308129167</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.90470004</TD>
    <TD>0.0907</TD>
    <TD>34.847700451875525</TD>
    <TD>0.1204731885317534</TD>
    <TD>0.014414401334443596</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000104.5+101928</TD>
    <TD>0.26911</TD>
    <TD>10.32459</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1705</TD>
    <TD>0.1171</TD>
    <TD>34.93001446605753</TD>
    <TD>0.18156680050858756</TD>
    <TD>0.016024697504613526</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000115.5+084638</TD>
    <TD>0.31478</TD>
    <TD>8.77727</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3734</TD>
    <TD>0.2374</TD>
    <TD>35.184636523659655</TD>
    <TD>0.3980033851272462</TD>
    <TD>0.03019889787207423</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000130.9+110140</TD>
    <TD>0.37912</TD>
    <TD>11.02801</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.4805</TD>
    <TD>0.3481</TD>
    <TD>34.705527481482555</TD>
    <TD>1.4291043303643716</TD>
    <TD>0.10499828512549642</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000132.7+145608</TD>
    <TD>0.38644</TD>
    <TD>14.93579</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3568001</TD>
    <TD>0.1358</TD>
    <TD>34.27249922136727</TD>
    <TD>0.24871275448683752</TD>
    <TD>0.020679843505494604</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000145.8+145806</TD>
    <TD>0.4411</TD>
    <TD>14.96838</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0523001</TD>
    <TD>0.1054</TD>
    <TD>34.21525418944045</TD>
    <TD>0.19522945160941055</TD>
    <TD>0.017763789913237932</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000153.7+182004</TD>
    <TD>0.47401</TD>
    <TD>18.33458</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2551999</TD>
    <TD>0.1256</TD>
    <TD>34.13717424633908</TD>
    <TD>0.2076396573998673</TD>
    <TD>0.02029397556870154</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000240.1+021302</TD>
    <TD>0.66747</TD>
    <TD>2.21744</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4532</TD>
    <TD>0.045700002</TD>
    <TD>36.735845030693525</TD>
    <TD>0.16323567007219203</TD>
    <TD>0.015956410145723417</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000245.1+122718</TD>
    <TD>0.68826</TD>
    <TD>12.45521</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.32970002</TD>
    <TD>0.033400003</TD>
    <TD>34.20827072258298</TD>
    <TD>0.15855906572846673</TD>
    <TD>0.0153569570479202</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000307.0+180918</TD>
    <TD>0.77928</TD>
    <TD>18.15507</TD>
    <TD>0.9996033479505327</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2075</TD>
    <TD>0.2209</TD>
    <TD>33.8429016895758</TD>
    <TD>0.33535736218135287</TD>
    <TD>0.027087085508891405</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000311.4+035018</TD>
    <TD>0.79787</TD>
    <TD>3.8385</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.76659995</TD>
    <TD>0.0769</TD>
    <TD>36.05764189598112</TD>
    <TD>0.2418186784294758</TD>
    <TD>0.019687810528210864</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000319.5+163025</TD>
    <TD>0.83142</TD>
    <TD>16.50722</TD>
    <TD>0.9997090624830475</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3473</TD>
    <TD>0.0352</TD>
    <TD>33.79232923554587</TD>
    <TD>0.15515789610783748</TD>
    <TD>0.017013857093506887</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000340.9+130636</TD>
    <TD>0.92081</TD>
    <TD>13.11025</TD>
    <TD>0.9431548615507863</TD>
    <TD>TGSSADR J000339.7+130728</TD>
    <TD>0.05681207897096897</TD>
    <TD>8.2807</TD>
    <TD>0.82809997</TD>
    <TD>33.90690902851037</TD>
    <TD>0.5036333184320217</TD>
    <TD>0.03964540317792998</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000355.5-032322</TD>
    <TD>0.98131</TD>
    <TD>-3.38965</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7947</TD>
    <TD>0.079900004</TD>
    <TD>38.77832808983784</TD>
    <TD>0.38611184763663364</TD>
    <TD>0.03175627802772925</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000401.5+060730</TD>
    <TD>1.0064</TD>
    <TD>6.12517</TD>
    <TD>0.7689766494475483</TD>
    <TD>TGSSADR J000403.9+060709</TD>
    <TD>0.23102335055245174</TD>
    <TD>2.2264</TD>
    <TD>0.2227</TD>
    <TD>35.168649485915175</TD>
    <TD>0.5445348147501519</TD>
    <TD>0.040576707748743245</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000403.5+154516</TD>
    <TD>1.01461</TD>
    <TD>15.75449</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1062</TD>
    <TD>0.110800005</TD>
    <TD>33.630290723851324</TD>
    <TD>0.4258761570202316</TD>
    <TD>0.03239216726851705</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000409.8+171750</TD>
    <TD>1.04094</TD>
    <TD>17.29746</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.5238998</TD>
    <TD>0.3524</TD>
    <TD>33.579397139754036</TD>
    <TD>0.3138862447917732</TD>
    <TD>0.02576350219149308</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000515.5+102450</TD>
    <TD>1.31483</TD>
    <TD>10.41389</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2427</TD>
    <TD>0.0247</TD>
    <TD>33.904854440882076</TD>
    <TD>0.11290453235511799</TD>
    <TD>0.0136617753154826</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000519.3+142302</TD>
    <TD>1.33059</TD>
    <TD>14.38416</TD>
    <TD>0.9954504282102976</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.92740005</TD>
    <TD>0.093</TD>
    <TD>33.40055461901471</TD>
    <TD>0.13600452982107805</TD>
    <TD>0.01534009923520002</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000547.4+151045</TD>
    <TD>1.44759</TD>
    <TD>15.17924</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1178</TD>
    <TD>0.112</TD>
    <TD>33.238598913306035</TD>
    <TD>0.38571729199926175</TD>
    <TD>0.029554762622814524</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000547.7+071202</TD>
    <TD>1.44884</TD>
    <TD>7.20073</TD>
    <TD>0.9999986102159112</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4856</TD>
    <TD>0.0488</TD>
    <TD>34.46298100473148</TD>
    <TD>0.18603909897583398</TD>
    <TD>0.01597674838209304</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000548.7+195317</TD>
    <TD>1.45299</TD>
    <TD>19.88817</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.45020002</TD>
    <TD>0.0454</TD>
    <TD>33.29199100324796</TD>
    <TD>0.20596839791620394</TD>
    <TD>0.021689824012874576</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000556.8+093702</TD>
    <TD>1.48705</TD>
    <TD>9.61728</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3058</TD>
    <TD>0.0309</TD>
    <TD>33.882824471266574</TD>
    <TD>0.14449437695137285</TD>
    <TD>0.01407360498099536</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000559.3+160946</TD>
    <TD>1.49719</TD>
    <TD>16.16293</TD>
    <TD>0.9999678819430907</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.0381002</TD>
    <TD>0.5039</TD>
    <TD>33.15023008663396</TD>
    <TD>0.26631035793610947</TD>
    <TD>0.023060586356131146</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000611.0-014151</TD>
    <TD>1.5461</TD>
    <TD>-1.69752</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.074</TD>
    <TD>0.1079</TD>
    <TD>37.494072372892155</TD>
    <TD>0.19799669766440597</TD>
    <TD>0.020829098641636783</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000613.8-062334</TD>
    <TD>1.55777</TD>
    <TD>-6.39285</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6652</TD>
    <TD>0.1669</TD>
    <TD>39.76047110559884</TD>
    <TD>0.4942010686777803</TD>
    <TD>0.0481148167055808</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000616.8+053954</TD>
    <TD>1.57028</TD>
    <TD>5.66521</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.59679997</TD>
    <TD>0.0599</TD>
    <TD>34.76941634236548</TD>
    <TD>0.13215079296346713</TD>
    <TD>0.013872996459829917</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000622.5-000425</TD>
    <TD>1.59408</TD>
    <TD>-0.07376</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.3031</TD>
    <TD>1.3304</TD>
    <TD>36.76758213262287</TD>
    <TD>3.3565283810137676</TD>
    <TD>0.2469938087860211</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000706.2+053611</TD>
    <TD>1.77597</TD>
    <TD>5.60307</TD>
    <TD>0.9982728291337354</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2164</TD>
    <TD>0.2218</TD>
    <TD>34.58107026075694</TD>
    <TD>0.16863737204375515</TD>
    <TD>0.015587326063418974</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000727.8+220415</TD>
    <TD>1.86603</TD>
    <TD>22.07085</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.8256</TD>
    <TD>0.4826</TD>
    <TD>33.1273908789151</TD>
    <TD>0.25732807204043695</TD>
    <TD>0.027086414330112222</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000737.7+151431</TD>
    <TD>1.90737</TD>
    <TD>15.242</TD>
    <TD>0.9999999988507102</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8477</TD>
    <TD>0.085</TD>
    <TD>32.79063278386915</TD>
    <TD>0.16785291122861623</TD>
    <TD>0.016581982935710476</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000755.6+102745</TD>
    <TD>1.98188</TD>
    <TD>10.46269</TD>
    <TD>0.9999987086327158</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.386</TD>
    <TD>0.038799997</TD>
    <TD>33.24280545379383</TD>
    <TD>0.1257382844682123</TD>
    <TD>0.013650685485226835</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000813.3+133648</TD>
    <TD>2.0558</TD>
    <TD>13.61346</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.33879998</TD>
    <TD>0.0343</TD>
    <TD>32.76103400669162</TD>
    <TD>0.1252672729166244</TD>
    <TD>0.014925024581694252</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000828.1+135657</TD>
    <TD>2.11731</TD>
    <TD>13.94937</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.29529998</TD>
    <TD>0.0302</TD>
    <TD>32.67146719072773</TD>
    <TD>0.14542406480376588</TD>
    <TD>0.015252925925850706</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000829.3-055845</TD>
    <TD>2.1222</TD>
    <TD>-5.97941</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.8006</TD>
    <TD>0.68009996</TD>
    <TD>39.06974061343879</TD>
    <TD>1.1397437746102883</TD>
    <TD>0.08683546801604457</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000834.9+125648</TD>
    <TD>2.14552</TD>
    <TD>12.94675</TD>
    <TD>0.9999999999999997</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7851</TD>
    <TD>0.0787</TD>
    <TD>32.74295066336365</TD>
    <TD>0.282897007054827</TD>
    <TD>0.022371454341177273</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000848.4+042412</TD>
    <TD>2.20187</TD>
    <TD>4.40347</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2901</TD>
    <TD>0.0297</TD>
    <TD>34.54859674433293</TD>
    <TD>0.15074930711871537</TD>
    <TD>0.014719052508077524</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000935.1+085449</TD>
    <TD>2.39628</TD>
    <TD>8.91379</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4415</TD>
    <TD>0.044400003</TD>
    <TD>33.15080174103071</TD>
    <TD>0.21667486042527365</TD>
    <TD>0.017740273889859322</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000935.1+202957</TD>
    <TD>2.39648</TD>
    <TD>20.49926</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8831</TD>
    <TD>0.0885</TD>
    <TD>32.45277032363535</TD>
    <TD>0.2789172959158396</TD>
    <TD>0.025011070615547512</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000955.0+163522</TD>
    <TD>2.47934</TD>
    <TD>16.58959</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5147</TD>
    <TD>0.051799998</TD>
    <TD>32.204723713625995</TD>
    <TD>0.17877204155342605</TD>
    <TD>0.017901026173630853</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001033.9+172418</TD>
    <TD>2.6415</TD>
    <TD>17.40526</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.72440004</TD>
    <TD>0.072699994</TD>
    <TD>32.05402496315337</TD>
    <TD>0.33986884747991425</TD>
    <TD>0.026937646828002548</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001036.2+261918</TD>
    <TD>2.65096</TD>
    <TD>26.32169</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.504</TD>
    <TD>0.0506</TD>
    <TD>33.264993466976954</TD>
    <TD>0.32552218333139493</TD>
    <TD>0.03816921843129193</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001038.9+161426</TD>
    <TD>2.66242</TD>
    <TD>16.24067</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.76159996</TD>
    <TD>0.076400004</TD>
    <TD>32.03669414691916</TD>
    <TD>0.2538425242504695</TD>
    <TD>0.021255337997673904</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001107.4+172949</TD>
    <TD>2.78098</TD>
    <TD>17.49696</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.1642</TD>
    <TD>0.2166</TD>
    <TD>31.92030211415482</TD>
    <TD>0.2151507426513571</TD>
    <TD>0.0200117279657542</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001116.0+053310</TD>
    <TD>2.81682</TD>
    <TD>5.55304</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.46620002</TD>
    <TD>0.047</TD>
    <TD>33.61191633711465</TD>
    <TD>0.20424302285722545</TD>
    <TD>0.017414260043494608</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001135.2+082355</TD>
    <TD>2.89677</TD>
    <TD>8.39872</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2041001</TD>
    <TD>0.2205</TD>
    <TD>32.78381908385251</TD>
    <TD>0.19875683601375424</TD>
    <TD>0.01692583147762937</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001145.5+215911</TD>
    <TD>2.93973</TD>
    <TD>21.98666</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6674</TD>
    <TD>0.1668</TD>
    <TD>32.12546072343253</TD>
    <TD>0.22352623049362502</TD>
    <TD>0.02525470899497874</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001200.9+071612</TD>
    <TD>3.00375</TD>
    <TD>7.27019</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2979</TD>
    <TD>0.0302</TD>
    <TD>32.95669063107226</TD>
    <TD>0.13492519993205387</TD>
    <TD>0.013817635993661266</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001207.9+041017</TD>
    <TD>3.03314</TD>
    <TD>4.17142</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0814</TD>
    <TD>0.1085</TD>
    <TD>33.847734831962065</TD>
    <TD>0.13955663440860985</TD>
    <TD>0.014660520185075271</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001213.5+061009</TD>
    <TD>3.0566</TD>
    <TD>6.16917</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7443</TD>
    <TD>0.1745</TD>
    <TD>33.20462561667534</TD>
    <TD>0.22908618627623903</TD>
    <TD>0.01889180583503433</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001218.5+184335</TD>
    <TD>3.07744</TD>
    <TD>18.72662</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.451</TD>
    <TD>0.2451</TD>
    <TD>31.686568152590237</TD>
    <TD>0.4899778685281709</TD>
    <TD>0.037504467000681725</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001238.1+270243</TD>
    <TD>3.15888</TD>
    <TD>27.04531</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.255</TD>
    <TD>0.2256</TD>
    <TD>33.004476251856296</TD>
    <TD>0.4972271516651487</TD>
    <TD>0.046050332676604556</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001253.1+035528</TD>
    <TD>3.22152</TD>
    <TD>3.92471</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5608</TD>
    <TD>0.0564</TD>
    <TD>33.75237685275376</TD>
    <TD>0.19791453753206842</TD>
    <TD>0.017138536560675263</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001310.7+005137</TD>
    <TD>3.29469</TD>
    <TD>0.86031</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.8694</TD>
    <TD>0.6872</TD>
    <TD>34.830156548942796</TD>
    <TD>0.3461419604655655</TD>
    <TD>0.028987385469864367</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001320.5+183640</TD>
    <TD>3.33561</TD>
    <TD>18.61128</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4763</TD>
    <TD>0.047900002</TD>
    <TD>31.42879620635644</TD>
    <TD>0.17377098113653608</TD>
    <TD>0.019325173843901297</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001346.6+264635</TD>
    <TD>3.44439</TD>
    <TD>26.77666</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.92609996</TD>
    <TD>0.0927</TD>
    <TD>32.68779992385956</TD>
    <TD>0.5303670313180839</TD>
    <TD>0.04630314743937227</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001401.6+054510</TD>
    <TD>3.50675</TD>
    <TD>5.75296</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.1644</TD>
    <TD>0.51659995</TD>
    <TD>32.89898870829533</TD>
    <TD>1.0444597591849385</TD>
    <TD>0.0771991529470448</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001401.8+165043</TD>
    <TD>3.50779</TD>
    <TD>16.84528</TD>
    <TD>0.9964146957968223</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.51629996</TD>
    <TD>0.0521</TD>
    <TD>31.218078529958937</TD>
    <TD>0.16546600592111302</TD>
    <TD>0.017819940253656675</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001416.8+282116</TD>
    <TD>3.57015</TD>
    <TD>28.35464</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.4873002</TD>
    <TD>0.24880001</TD>
    <TD>33.04201779464538</TD>
    <TD>0.8021590520250913</TD>
    <TD>0.06614397073501477</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001425.4-020557</TD>
    <TD>3.60623</TD>
    <TD>-2.09917</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3099</TD>
    <TD>0.1311</TD>
    <TD>35.85237407044722</TD>
    <TD>0.38148109564989147</TD>
    <TD>0.031019938718616035</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001425.6+180255</TD>
    <TD>3.60694</TD>
    <TD>18.04874</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0646</TD>
    <TD>0.1066</TD>
    <TD>31.14690393448541</TD>
    <TD>0.29099476516532763</TD>
    <TD>0.02415252715973339</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001444.7+092429</TD>
    <TD>3.68661</TD>
    <TD>9.40807</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9637</TD>
    <TD>0.0965</TD>
    <TD>31.804977660272037</TD>
    <TD>0.17567047646886305</TD>
    <TD>0.015663763178593998</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001452.4+135956</TD>
    <TD>3.71855</TD>
    <TD>13.99901</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.5305</TD>
    <TD>0.4531</TD>
    <TD>31.119585653554573</TD>
    <TD>1.0734338132717138</TD>
    <TD>0.07924909193343302</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001508.4+082802</TD>
    <TD>3.78535</TD>
    <TD>8.46749</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.318</TD>
    <TD>0.1319</TD>
    <TD>31.91033474553339</TD>
    <TD>0.22043783296392788</TD>
    <TD>0.018163582791526862</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001511.8+074309</TD>
    <TD>3.79951</TD>
    <TD>7.71926</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4002</TD>
    <TD>0.0403</TD>
    <TD>32.08140690201539</TD>
    <TD>0.1358512157838639</TD>
    <TD>0.014167538137963256</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001512.0+112528</TD>
    <TD>3.80022</TD>
    <TD>11.42448</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.8841999</TD>
    <TD>0.2885</TD>
    <TD>31.33481732395592</TD>
    <TD>0.2071333366150992</TD>
    <TD>0.018045231505676752</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001549.4+072953</TD>
    <TD>3.95621</TD>
    <TD>7.49833</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1124</TD>
    <TD>0.1114</TD>
    <TD>31.983804695404846</TD>
    <TD>0.2857490586688374</TD>
    <TD>0.022396896948634674</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001611.0-001513</TD>
    <TD>4.04595</TD>
    <TD>-0.25389</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.57809997</TD>
    <TD>0.0581</TD>
    <TD>34.628021415964994</TD>
    <TD>0.2813749526765665</TD>
    <TD>0.02367842663074771</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001614.0+072247</TD>
    <TD>4.05839</TD>
    <TD>7.37991</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.169</TD>
    <TD>0.017700002</TD>
    <TD>31.91804196032914</TD>
    <TD>0.1310322166164701</TD>
    <TD>0.01408346051281665</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001621.7+122650</TD>
    <TD>4.09056</TD>
    <TD>12.44743</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4148</TD>
    <TD>0.14160001</TD>
    <TD>30.915343151291903</TD>
    <TD>0.22925625748831874</TD>
    <TD>0.019060966965533978</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001624.9+174039</TD>
    <TD>4.10393</TD>
    <TD>17.67775</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4035</TD>
    <TD>0.0414</TD>
    <TD>30.657980897100533</TD>
    <TD>0.16057678419106972</TD>
    <TD>0.018570528069592192</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001625.0+133111</TD>
    <TD>4.10446</TD>
    <TD>13.51984</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9548998</TD>
    <TD>0.2956</TD>
    <TD>30.786139076772674</TD>
    <TD>0.9989966031748471</TD>
    <TD>0.07368723319453134</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001627.2+092924</TD>
    <TD>4.11341</TD>
    <TD>9.49015</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9201</TD>
    <TD>0.0921</TD>
    <TD>31.374790998423556</TD>
    <TD>0.16952775006841664</TD>
    <TD>0.015428441610499362</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001642.0+080716</TD>
    <TD>4.17529</TD>
    <TD>8.12119</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7241</TD>
    <TD>0.0725</TD>
    <TD>31.620750641929</TD>
    <TD>0.37205083857392157</TD>
    <TD>0.028296589897955974</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001728.3+110443</TD>
    <TD>4.36812</TD>
    <TD>11.07887</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5989</TD>
    <TD>0.060099997</TD>
    <TD>30.84093253381262</TD>
    <TD>0.25032537837730323</TD>
    <TD>0.020216479049162808</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001737.6+180927</TD>
    <TD>4.40704</TD>
    <TD>18.15754</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.8178997</TD>
    <TD>0.78209996</TD>
    <TD>30.38844948091781</TD>
    <TD>0.29060612261490576</TD>
    <TD>0.026838447776040924</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001744.7+165115</TD>
    <TD>4.43644</TD>
    <TD>16.85423</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.8605</TD>
    <TD>0.2876</TD>
    <TD>30.32854917215096</TD>
    <TD>0.4725618525029222</TD>
    <TD>0.03617657177778566</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001832.8+080653</TD>
    <TD>4.63675</TD>
    <TD>8.11475</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8113</TD>
    <TD>0.081199996</TD>
    <TD>31.178501235122187</TD>
    <TD>0.3060485320562079</TD>
    <TD>0.023747113013174382</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001847.7-023350</TD>
    <TD>4.69883</TD>
    <TD>-2.56402</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0273001</TD>
    <TD>0.2028</TD>
    <TD>35.11940579352251</TD>
    <TD>0.4340293126450864</TD>
    <TD>0.03490528147224805</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001855.2+094005</TD>
    <TD>4.73018</TD>
    <TD>9.66831</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3998</TD>
    <TD>0.24010001</TD>
    <TD>30.743434255930254</TD>
    <TD>0.8623078612403724</TD>
    <TD>0.0636223218954047</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001912.3+084053</TD>
    <TD>4.8016</TD>
    <TD>8.68159</TD>
    <TD>0.9999888491193193</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.6633</TD>
    <TD>0.26639998</TD>
    <TD>30.88993548128192</TD>
    <TD>0.13557800472528922</TD>
    <TD>0.014805847089150071</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001915.9+203132</TD>
    <TD>4.8166</TD>
    <TD>20.52559</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6058</TD>
    <TD>0.060900003</TD>
    <TD>30.202187298963253</TD>
    <TD>0.2697831976816395</TD>
    <TD>0.024816040479319297</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001926.3-021252</TD>
    <TD>4.85966</TD>
    <TD>-2.21462</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6118</TD>
    <TD>0.0618</TD>
    <TD>34.8079009651823</TD>
    <TD>0.19166822983119208</TD>
    <TD>0.0237059795191581</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001929.3+054321</TD>
    <TD>4.87244</TD>
    <TD>5.72271</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1867</TD>
    <TD>0.1189</TD>
    <TD>31.616075474829685</TD>
    <TD>0.31080877285332137</TD>
    <TD>0.024243864248034916</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001931.5-043547</TD>
    <TD>4.88133</TD>
    <TD>-4.59649</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.3573</TD>
    <TD>0.4358</TD>
    <TD>36.00142661423229</TD>
    <TD>0.9858297549946633</TD>
    <TD>0.07470259882329101</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001945.0+125818</TD>
    <TD>4.93791</TD>
    <TD>12.97181</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.34</TD>
    <TD>0.034599997</TD>
    <TD>30.030141872652543</TD>
    <TD>0.17372200946348093</TD>
    <TD>0.016381992464878765</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001955.6+113423</TD>
    <TD>4.98173</TD>
    <TD>11.57326</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.98459995</TD>
    <TD>0.0986</TD>
    <TD>30.170115289453364</TD>
    <TD>0.15274665867222872</TD>
    <TD>0.015145470885481727</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002020.2+205130</TD>
    <TD>5.08444</TD>
    <TD>20.85851</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0811</TD>
    <TD>0.1083</TD>
    <TD>29.997742131785245</TD>
    <TD>0.3238919838601204</TD>
    <TD>0.027805939238543374</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002021.7-023308</TD>
    <TD>5.09045</TD>
    <TD>-2.55224</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.1655</TD>
    <TD>0.6166</TD>
    <TD>34.77516626962582</TD>
    <TD>0.5024624112407192</TD>
    <TD>0.040342685483900305</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002025.2+154052</TD>
    <TD>5.10528</TD>
    <TD>15.68134</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>20.067</TD>
    <TD>2.0068</TD>
    <TD>29.69499816537241</TD>
    <TD>0.8135963119281354</TD>
    <TD>0.06726890885530759</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002055.6+131329</TD>
    <TD>5.23177</TD>
    <TD>13.22475</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5127</TD>
    <TD>0.052</TD>
    <TD>29.724270583354905</TD>
    <TD>0.27885421820295864</TD>
    <TD>0.022362739134917133</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002056.4+053322</TD>
    <TD>5.23504</TD>
    <TD>5.55612</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.1607003</TD>
    <TD>0.4162</TD>
    <TD>31.33053118956923</TD>
    <TD>0.14653653481391601</TD>
    <TD>0.016447357315471502</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002120.2+242806</TD>
    <TD>5.33451</TD>
    <TD>24.46834</TD>
    <TD>0.9999999999990853</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.2868</TD>
    <TD>0.4288</TD>
    <TD>30.4392886814549</TD>
    <TD>0.5118631974527703</TD>
    <TD>0.042416960927843354</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002125.1+014643</TD>
    <TD>5.35481</TD>
    <TD>1.77886</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6394</TD>
    <TD>0.0641</TD>
    <TD>32.58150728716986</TD>
    <TD>0.21835264283844086</TD>
    <TD>0.01991668273915405</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002125.4-005540</TD>
    <TD>5.35587</TD>
    <TD>-0.92789</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.5362997</TD>
    <TD>0.4537</TD>
    <TD>33.76834865968812</TD>
    <TD>0.8729802113967626</TD>
    <TD>0.06517602510405328</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002126.6+093034</TD>
    <TD>5.36106</TD>
    <TD>9.50951</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.66840005</TD>
    <TD>0.0672</TD>
    <TD>30.167017884140016</TD>
    <TD>0.11921286150297333</TD>
    <TD>0.014427436325993227</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002135.9+222933</TD>
    <TD>5.39988</TD>
    <TD>22.49266</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6645</TD>
    <TD>0.066800006</TD>
    <TD>29.964821604180234</TD>
    <TD>0.4594162967220607</TD>
    <TD>0.037058258356956426</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002151.1+250904</TD>
    <TD>5.46292</TD>
    <TD>25.15116</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0831</TD>
    <TD>0.1085</TD>
    <TD>30.50631586704727</TD>
    <TD>0.2820292975888097</TD>
    <TD>0.03377581771560794</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002155.4+195150</TD>
    <TD>5.48089</TD>
    <TD>19.8639</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.48979998</TD>
    <TD>0.0494</TD>
    <TD>29.511224736823397</TD>
    <TD>0.20297611891034992</TD>
    <TD>0.022019711821651432</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002212.4+112042</TD>
    <TD>5.552</TD>
    <TD>11.34515</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.712</TD>
    <TD>0.2713</TD>
    <TD>29.650673452379124</TD>
    <TD>0.5009409963926962</TD>
    <TD>0.037668427732331554</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002223.0-070235</TD>
    <TD>5.59586</TD>
    <TD>-7.04326</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.4157</TD>
    <TD>0.34170002</TD>
    <TD>36.77323268867195</TD>
    <TD>0.7711465332849368</TD>
    <TD>0.07312056088595255</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002225.4+001456</TD>
    <TD>5.60584</TD>
    <TD>0.24904</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3635</TD>
    <TD>0.1365</TD>
    <TD>33.00522718147973</TD>
    <TD>0.5836451406703942</TD>
    <TD>0.04394207556695295</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002249.3+140434</TD>
    <TD>5.70564</TD>
    <TD>14.07625</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9967</TD>
    <TD>0.1002</TD>
    <TD>29.192348861067217</TD>
    <TD>0.28704043160671633</TD>
    <TD>0.023089505327260593</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002314.5+273431</TD>
    <TD>5.81051</TD>
    <TD>27.57536</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1027</TD>
    <TD>0.1104</TD>
    <TD>30.920472228710896</TD>
    <TD>0.5770259521145771</TD>
    <TD>0.0518539613740517</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002317.2+053834</TD>
    <TD>5.82173</TD>
    <TD>5.64305</TD>
    <TD>0.9999999999999999</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.97940004</TD>
    <TD>0.0983</TD>
    <TD>30.744981980694927</TD>
    <TD>0.2631962810751035</TD>
    <TD>0.02138018739397414</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002319.8+042850</TD>
    <TD>5.83258</TD>
    <TD>4.48077</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.1552</TD>
    <TD>0.3156</TD>
    <TD>31.121577377548146</TD>
    <TD>0.31816986454609486</TD>
    <TD>0.02534658171245081</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002334.7+154435</TD>
    <TD>5.89463</TD>
    <TD>15.74324</TD>
    <TD>0.9722062698908415</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2108998</TD>
    <TD>0.2214</TD>
    <TD>28.932282396776223</TD>
    <TD>0.5993585521789602</TD>
    <TD>0.04484017628044224</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002336.2-025306</TD>
    <TD>5.90089</TD>
    <TD>-2.88527</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1338</TD>
    <TD>0.1135</TD>
    <TD>34.248759211352436</TD>
    <TD>0.3092205616436086</TD>
    <TD>0.029316885144251348</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002348.4+113646</TD>
    <TD>5.95178</TD>
    <TD>11.61284</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5867</TD>
    <TD>0.059</TD>
    <TD>29.2218530777655</TD>
    <TD>0.34188884046523993</TD>
    <TD>0.026328643692399158</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002421.0+103156</TD>
    <TD>6.08777</TD>
    <TD>10.53245</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4336</TD>
    <TD>0.043700002</TD>
    <TD>29.274279702523643</TD>
    <TD>0.12229832132523284</TD>
    <TD>0.01493125801819251</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002437.7+064325</TD>
    <TD>6.15742</TD>
    <TD>6.72388</TD>
    <TD>0.9999999999822995</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5259</TD>
    <TD>0.0529</TD>
    <TD>30.094550130332827</TD>
    <TD>0.14004300934273492</TD>
    <TD>0.015205426039608639</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002536.9+172759</TD>
    <TD>6.40408</TD>
    <TD>17.46643</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6812</TD>
    <TD>0.0688</TD>
    <TD>28.46081604302018</TD>
    <TD>0.1832637560532666</TD>
    <TD>0.019820083510389268</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002610.0+133054</TD>
    <TD>6.54178</TD>
    <TD>13.5151</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7141</TD>
    <TD>0.1717</TD>
    <TD>28.42631248819379</TD>
    <TD>0.23422329459910715</TD>
    <TD>0.020116918451454763</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002610.3+080759</TD>
    <TD>6.54332</TD>
    <TD>8.13315</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9164</TD>
    <TD>0.091800004</TD>
    <TD>29.346492453605688</TD>
    <TD>0.24297358603884364</TD>
    <TD>0.02008454781892316</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002630.8+253420</TD>
    <TD>6.62866</TD>
    <TD>25.57241</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7738</TD>
    <TD>0.077599995</TD>
    <TD>29.602746801543272</TD>
    <TD>0.4667679593890242</TD>
    <TD>0.041714381726579076</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002655.9+102942</TD>
    <TD>6.73297</TD>
    <TD>10.49514</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.36</TD>
    <TD>0.13610001</TD>
    <TD>28.648597786992603</TD>
    <TD>0.2956315613195014</TD>
    <TD>0.02351424298583992</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002658.8+093238</TD>
    <TD>6.74521</TD>
    <TD>9.54417</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.21519999</TD>
    <TD>0.0223</TD>
    <TD>28.8282358029908</TD>
    <TD>0.13394566493956905</TD>
    <TD>0.01525213719169395</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002659.6+134603</TD>
    <TD>6.74863</TD>
    <TD>13.76752</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9799</TD>
    <TD>0.2981</TD>
    <TD>28.20396626096349</TD>
    <TD>0.16238490596539495</TD>
    <TD>0.01755343622664866</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002710.4+285903</TD>
    <TD>6.79363</TD>
    <TD>28.98418</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0440999</TD>
    <TD>0.1045</TD>
    <TD>30.602436811690147</TD>
    <TD>0.5478280621513852</TD>
    <TD>0.05748295065625996</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002712.4+125158</TD>
    <TD>6.80188</TD>
    <TD>12.86631</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9189</TD>
    <TD>0.292</TD>
    <TD>28.236231788761692</TD>
    <TD>0.7101751726547786</TD>
    <TD>0.05283643646377232</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002729.5+255531</TD>
    <TD>6.87321</TD>
    <TD>25.92537</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0988998</TD>
    <TD>0.21010001</TD>
    <TD>29.49349819973448</TD>
    <TD>0.3679199755166878</TD>
    <TD>0.03841185848831046</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002735.2+125333</TD>
    <TD>6.89668</TD>
    <TD>12.8925</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.7068</TD>
    <TD>0.3709</TD>
    <TD>28.150548785509066</TD>
    <TD>0.13726449501340426</TD>
    <TD>0.0170834953987566</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002739.3+005952</TD>
    <TD>6.91386</TD>
    <TD>0.99794</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3553001</TD>
    <TD>0.1356</TD>
    <TD>31.505636836983182</TD>
    <TD>0.2252336457316049</TD>
    <TD>0.021472266270336497</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002751.0+032228</TD>
    <TD>6.96286</TD>
    <TD>3.37468</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1695</TD>
    <TD>0.1171</TD>
    <TD>30.477267597480658</TD>
    <TD>0.31392970100527506</TD>
    <TD>0.025203221896568404</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002802.9+233635</TD>
    <TD>7.01222</TD>
    <TD>23.60982</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1485</TD>
    <TD>0.1155</TD>
    <TD>28.749741039655785</TD>
    <TD>0.35404048119669623</TD>
    <TD>0.03341579104794299</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002817.0+291428</TD>
    <TD>7.07105</TD>
    <TD>29.24112</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3588998</TD>
    <TD>0.2359</TD>
    <TD>30.484965483516255</TD>
    <TD>1.17387690226061</TD>
    <TD>0.09225118100779547</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002833.3+005510</TD>
    <TD>7.139</TD>
    <TD>0.91951</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4142</TD>
    <TD>0.1415</TD>
    <TD>31.341643431937392</TD>
    <TD>0.23697771687370955</TD>
    <TD>0.02217761897675844</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002850.4+131404</TD>
    <TD>7.21012</TD>
    <TD>13.2347</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.1146998</TD>
    <TD>0.2116</TD>
    <TD>27.80053975856883</TD>
    <TD>0.1719857352622654</TD>
    <TD>0.017639023822080328</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002850.9+103538</TD>
    <TD>7.21213</TD>
    <TD>10.59399</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5784</TD>
    <TD>0.0582</TD>
    <TD>28.164287474101748</TD>
    <TD>0.24018696128609718</TD>
    <TD>0.020162998351292743</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002903.5+050934</TD>
    <TD>7.26484</TD>
    <TD>5.15955</TD>
    <TD>0.9797164480432959</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4846</TD>
    <TD>0.049</TD>
    <TD>29.544965272413112</TD>
    <TD>0.16250954057628672</TD>
    <TD>0.016931698392385352</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002905.2+205136</TD>
    <TD>7.2718</TD>
    <TD>20.86027</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3505</TD>
    <TD>0.2353</TD>
    <TD>27.97547476530105</TD>
    <TD>0.5003977108443479</TD>
    <TD>0.03928552365006793</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002908.9+113628</TD>
    <TD>7.28742</TD>
    <TD>11.60781</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.3158998</TD>
    <TD>0.33170003</TD>
    <TD>27.922579480195953</TD>
    <TD>0.24442320114446187</TD>
    <TD>0.021103706033813927</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002912.6+140739</TD>
    <TD>7.30285</TD>
    <TD>14.12774</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5157</TD>
    <TD>0.15169999</TD>
    <TD>27.637462224184617</TD>
    <TD>0.14946775272851548</TD>
    <TD>0.017426811991095054</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002919.8+143911</TD>
    <TD>7.3328</TD>
    <TD>14.65324</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5063</TD>
    <TD>0.051099997</TD>
    <TD>27.580172149895294</TD>
    <TD>0.23481550619931238</TD>
    <TD>0.020541648609806708</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002926.3+182420</TD>
    <TD>7.35988</TD>
    <TD>18.40562</TD>
    <TD>0.999999980146288</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.44070002</TD>
    <TD>0.0447</TD>
    <TD>27.599506967487734</TD>
    <TD>0.18589093306985224</TD>
    <TD>0.02126281198401132</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002935.5+193901</TD>
    <TD>7.39825</TD>
    <TD>19.65035</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1031</TD>
    <TD>0.1106</TD>
    <TD>27.686597122349113</TD>
    <TD>0.417630980352217</TD>
    <TD>0.03384404867812481</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003013.4+222914</TD>
    <TD>7.55611</TD>
    <TD>22.48728</TD>
    <TD>0.9999923088436325</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7356</TD>
    <TD>0.074</TD>
    <TD>28.009918410821147</TD>
    <TD>0.45972088827252505</TD>
    <TD>0.03778835169397052</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003028.7+283336</TD>
    <TD>7.61991</TD>
    <TD>28.56024</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.738</TD>
    <TD>0.1739</TD>
    <TD>29.778667361027516</TD>
    <TD>1.0638944604114984</TD>
    <TD>0.08352340727980248</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003128.8+163235</TD>
    <TD>7.87031</TD>
    <TD>16.54314</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8638</TD>
    <TD>0.0867</TD>
    <TD>27.031526276506817</TD>
    <TD>0.5051480552776776</TD>
    <TD>0.03854221137463466</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003130.9+084312</TD>
    <TD>7.87903</TD>
    <TD>8.72</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1905</TD>
    <TD>0.1192</TD>
    <TD>27.921918683409693</TD>
    <TD>0.35415611722676826</TD>
    <TD>0.027590490535435004</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003141.8+041946</TD>
    <TD>7.92437</TD>
    <TD>4.32971</TD>
    <TD>0.9999999999999933</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4914</TD>
    <TD>0.0493</TD>
    <TD>29.224924024119925</TD>
    <TD>0.15971126353841997</TD>
    <TD>0.018019217402542764</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003147.6+215346</TD>
    <TD>7.94835</TD>
    <TD>21.89636</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.772</TD>
    <TD>0.4773</TD>
    <TD>27.53263748331304</TD>
    <TD>1.405969641367671</TD>
    <TD>0.10414372412205823</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003153.0+044448</TD>
    <TD>7.97101</TD>
    <TD>4.74681</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.72690004</TD>
    <TD>0.0728</TD>
    <TD>29.03494561648093</TD>
    <TD>0.1855815999984209</TD>
    <TD>0.018353170684103515</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003157.7+025521</TD>
    <TD>7.99073</TD>
    <TD>2.92257</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7394</TD>
    <TD>0.074099995</TD>
    <TD>29.714519556925616</TD>
    <TD>0.33537942899881823</TD>
    <TD>0.02713152315828065</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003207.9+013655</TD>
    <TD>8.03317</TD>
    <TD>1.61547</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0305</TD>
    <TD>0.20310001</TD>
    <TD>30.2321818945945</TD>
    <TD>0.8096208908751277</TD>
    <TD>0.060296370736875514</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003238.3+195353</TD>
    <TD>8.15965</TD>
    <TD>19.89827</TD>
    <TD>0.9999999999967369</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.0915</TD>
    <TD>0.4092</TD>
    <TD>27.00582684840894</TD>
    <TD>2.475096154383075</TD>
    <TD>0.1818700368770932</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003253.6+083524</TD>
    <TD>8.22358</TD>
    <TD>8.59017</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5696</TD>
    <TD>0.1571</TD>
    <TD>27.621212379892786</TD>
    <TD>0.18340505540160468</TD>
    <TD>0.018037418885520597</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003253.8+061910</TD>
    <TD>8.22444</TD>
    <TD>6.31963</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0946002</TD>
    <TD>0.2095</TD>
    <TD>28.263589173673793</TD>
    <TD>0.7984827609451596</TD>
    <TD>0.05923113273997355</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003302.7+225525</TD>
    <TD>8.26139</TD>
    <TD>22.92366</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0372</TD>
    <TD>0.104</TD>
    <TD>27.46731619130262</TD>
    <TD>0.7654955943808859</TD>
    <TD>0.05839859401449846</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003305.4+242224</TD>
    <TD>8.2729</TD>
    <TD>24.37333</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.91059995</TD>
    <TD>0.0913</TD>
    <TD>27.8250392460828</TD>
    <TD>0.27869545193543765</TD>
    <TD>0.033815538524546544</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003307.3+170702</TD>
    <TD>8.2806</TD>
    <TD>17.11742</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5184001</TD>
    <TD>0.1522</TD>
    <TD>26.65336649677751</TD>
    <TD>0.5271939351899527</TD>
    <TD>0.04012592124895703</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003310.2+043109</TD>
    <TD>8.29279</TD>
    <TD>4.5194</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.944</TD>
    <TD>0.1945</TD>
    <TD>28.809842443447984</TD>
    <TD>0.15308389425358135</TD>
    <TD>0.018527066211979894</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003314.8+062815</TD>
    <TD>8.31197</TD>
    <TD>6.47107</TD>
    <TD>0.9954326345775447</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.0797</TD>
    <TD>0.608</TD>
    <TD>28.13313297660914</TD>
    <TD>0.46136571737142296</TD>
    <TD>0.03626727257748431</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003320.6+160122</TD>
    <TD>8.33588</TD>
    <TD>16.0229</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3669</TD>
    <TD>0.037299998</TD>
    <TD>26.58093080208333</TD>
    <TD>0.20150069520113412</TD>
    <TD>0.020420889668736477</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003355.5+100506</TD>
    <TD>8.48144</TD>
    <TD>10.08503</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5935</TD>
    <TD>0.0597</TD>
    <TD>27.037013659303245</TD>
    <TD>0.20804691736779743</TD>
    <TD>0.018907990994931123</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003358.3+140842</TD>
    <TD>8.49305</TD>
    <TD>14.14506</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.405</TD>
    <TD>0.1407</TD>
    <TD>26.487757806234388</TD>
    <TD>0.23615002095131465</TD>
    <TD>0.021128340252172525</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003401.4+071952</TD>
    <TD>8.50606</TD>
    <TD>7.33135</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8927</TD>
    <TD>0.0894</TD>
    <TD>27.692927370102215</TD>
    <TD>0.370098426993113</TD>
    <TD>0.028849064182180795</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003443.5+013025</TD>
    <TD>8.68158</TD>
    <TD>1.50701</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5615</TD>
    <TD>0.0564</TD>
    <TD>29.701156220865748</TD>
    <TD>0.21932407546986063</TD>
    <TD>0.022723366600268725</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003452.1+083632</TD>
    <TD>8.71739</TD>
    <TD>8.60903</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.61590004</TD>
    <TD>0.062</TD>
    <TD>27.145509770784923</TD>
    <TD>0.18329725111794698</TD>
    <TD>0.018400437840621914</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003509.8+094128</TD>
    <TD>8.79122</TD>
    <TD>9.69112</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2873</TD>
    <TD>0.0294</TD>
    <TD>26.81711617396953</TD>
    <TD>0.1593043299400805</TD>
    <TD>0.01783156250337528</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003537.5+042739</TD>
    <TD>8.90651</TD>
    <TD>4.46092</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.9228001</TD>
    <TD>0.1924</TD>
    <TD>28.2720367745311</TD>
    <TD>0.43064761157872233</TD>
    <TD>0.033410036057855</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003555.4+155316</TD>
    <TD>8.98117</TD>
    <TD>15.88795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6495</TD>
    <TD>0.16510001</TD>
    <TD>25.957034454491076</TD>
    <TD>0.5734356017291926</TD>
    <TD>0.043454043967531185</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003606.4+183759</TD>
    <TD>9.02702</TD>
    <TD>18.63308</TD>
    <TD>0.9999999999999797</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.448299</TD>
    <TD>1.3449</TD>
    <TD>26.043287578851494</TD>
    <TD>0.6447780683779193</TD>
    <TD>0.05276304333397383</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003616.0+081503</TD>
    <TD>9.06705</TD>
    <TD>8.25092</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5587</TD>
    <TD>0.156</TD>
    <TD>26.901405660815772</TD>
    <TD>0.25023365712803874</TD>
    <TD>0.021661259062910648</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003623.7+100757</TD>
    <TD>9.09896</TD>
    <TD>10.13262</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.1588001</TD>
    <TD>0.316</TD>
    <TD>26.430387338213993</TD>
    <TD>0.27497311767036714</TD>
    <TD>0.02339462112920861</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003627.0+001302</TD>
    <TD>9.11261</TD>
    <TD>0.21749</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.5895</TD>
    <TD>0.3591</TD>
    <TD>29.918197523771553</TD>
    <TD>0.26649703550580645</TD>
    <TD>0.027058030212630084</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003635.0+143402</TD>
    <TD>9.14586</TD>
    <TD>14.56736</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.63509995</TD>
    <TD>0.064</TD>
    <TD>25.834788765998933</TD>
    <TD>0.18319051878647685</TD>
    <TD>0.019975566808933466</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003636.9+080008</TD>
    <TD>9.15383</TD>
    <TD>8.00241</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4886999</TD>
    <TD>0.149</TD>
    <TD>26.88692297989674</TD>
    <TD>0.5058034524415669</TD>
    <TD>0.03837740196115035</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003646.2+154654</TD>
    <TD>9.19257</TD>
    <TD>15.78189</TD>
    <TD>0.9999999986785885</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1734</TD>
    <TD>0.1176</TD>
    <TD>25.753357501492776</TD>
    <TD>0.40100209694340927</TD>
    <TD>0.031664548530702344</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003704.0-010909</TD>
    <TD>9.26687</TD>
    <TD>-1.15269</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>19.021198</TD>
    <TD>1.9022</TD>
    <TD>30.476888868052765</TD>
    <TD>0.2695682293272076</TD>
    <TD>0.040468428119290745</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003710.0+262941</TD>
    <TD>9.29202</TD>
    <TD>26.49498</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9052</TD>
    <TD>0.0908</TD>
    <TD>27.627158915348883</TD>
    <TD>0.347700293390642</TD>
    <TD>0.043151399979161106</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003717.2+193940</TD>
    <TD>9.32195</TD>
    <TD>19.66127</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.9658</TD>
    <TD>0.19669999</TD>
    <TD>25.891817267955542</TD>
    <TD>0.24104258518596638</TD>
    <TD>0.025614399012377425</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003719.2+163542</TD>
    <TD>9.33019</TD>
    <TD>16.59512</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3154</TD>
    <TD>0.0321</TD>
    <TD>25.626427452755486</TD>
    <TD>0.18926173188631903</TD>
    <TD>0.02147618286445388</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003744.6+131956</TD>
    <TD>9.43606</TD>
    <TD>13.33248</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.2841</TD>
    <TD>1.2286</TD>
    <TD>25.632461522503174</TD>
    <TD>0.15147052849691106</TD>
    <TD>0.0259475991827688</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003758.3+240711</TD>
    <TD>9.49293</TD>
    <TD>24.11992</TD>
    <TD>0.9999999999963107</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.1282</TD>
    <TD>0.2129</TD>
    <TD>26.69125976128405</TD>
    <TD>1.353134649845603</TD>
    <TD>0.1007416267688537</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003803.3+043651</TD>
    <TD>9.51394</TD>
    <TD>4.61442</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1778</TD>
    <TD>0.118</TD>
    <TD>27.652958366413014</TD>
    <TD>0.418885295829629</TD>
    <TD>0.03278723810672232</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003817.2+054822</TD>
    <TD>9.57175</TD>
    <TD>5.80636</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.37629998</TD>
    <TD>0.038</TD>
    <TD>27.16818122396246</TD>
    <TD>0.16863410181885835</TD>
    <TD>0.019762397566820612</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003817.9+122731</TD>
    <TD>9.57486</TD>
    <TD>12.45862</TD>
    <TD>0.9233492774938781</TD>
    <TD>TGSSADR J003820.9+122756</TD>
    <TD>0.07665072250612195</TD>
    <TD>3.9013</TD>
    <TD>0.39020002</TD>
    <TD>25.591666031153718</TD>
    <TD>0.558601747964571</TD>
    <TD>0.042515451886315225</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003820.3-020740</TD>
    <TD>9.5847</TD>
    <TD>-2.12804</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>29.9872</TD>
    <TD>2.9988</TD>
    <TD>30.724083964585976</TD>
    <TD>0.29786712740213767</TD>
    <TD>0.05581713442614242</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003834.6+045049</TD>
    <TD>9.64452</TD>
    <TD>4.84717</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3035</TD>
    <TD>0.1305</TD>
    <TD>27.445856916753698</TD>
    <TD>0.20146532293809147</TD>
    <TD>0.020975554686135607</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003836.9+070704</TD>
    <TD>9.65398</TD>
    <TD>7.11795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7544</TD>
    <TD>0.076</TD>
    <TD>26.66574486937415</TD>
    <TD>0.23886847704048442</TD>
    <TD>0.021632244125876703</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003952.0+045531</TD>
    <TD>9.96669</TD>
    <TD>4.92541</TD>
    <TD>0.9999999995320596</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.1239</TD>
    <TD>0.4125</TD>
    <TD>27.116681142926147</TD>
    <TD>0.33427606256977677</TD>
    <TD>0.028270481556664097</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004018.2+094243</TD>
    <TD>10.07599</TD>
    <TD>9.71204</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.73</TD>
    <TD>0.0735</TD>
    <TD>25.579017388859757</TD>
    <TD>0.36942293244247665</TD>
    <TD>0.02929950160939408</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004050.3+100322</TD>
    <TD>10.20974</TD>
    <TD>10.05628</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>19.5992</TD>
    <TD>1.96</TD>
    <TD>25.380631984913123</TD>
    <TD>0.14110448508932316</TD>
    <TD>0.034816577824569865</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004054.1+184435</TD>
    <TD>10.22547</TD>
    <TD>18.74327</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6014</TD>
    <TD>0.0605</TD>
    <TD>24.925229439044415</TD>
    <TD>0.2449188744618214</TD>
    <TD>0.025428773229671565</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004118.7+255001</TD>
    <TD>10.32826</TD>
    <TD>25.83382</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.5819</TD>
    <TD>0.55829996</TD>
    <TD>26.527147782874735</TD>
    <TD>1.3223719694547649</TD>
    <TD>0.09961897565975687</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004125.9-014315</TD>
    <TD>10.35801</TD>
    <TD>-1.72092</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.1159</TD>
    <TD>0.8117</TD>
    <TD>29.860696565476456</TD>
    <TD>0.3445785894035666</TD>
    <TD>0.037268279595737225</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004236.6+032841</TD>
    <TD>10.65278</TD>
    <TD>3.47811</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.97309995</TD>
    <TD>0.0975</TD>
    <TD>27.067228997696656</TD>
    <TD>0.29432225785148775</TD>
    <TD>0.02662549655045445</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004239.7+093049</TD>
    <TD>10.66556</TD>
    <TD>9.51383</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.537</TD>
    <TD>0.0543</TD>
    <TD>25.05754245519516</TD>
    <TD>0.2115894419753218</TD>
    <TD>0.020945459196677018</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004243.0+124657</TD>
    <TD>10.67938</TD>
    <TD>12.78258</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.3237996</TD>
    <TD>0.4326</TD>
    <TD>24.481963692169938</TD>
    <TD>0.6975244437271877</TD>
    <TD>0.05256821360241147</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004303.4+205724</TD>
    <TD>10.76423</TD>
    <TD>20.9569</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4461</TD>
    <TD>0.0451</TD>
    <TD>24.768201801700354</TD>
    <TD>0.31134138646510734</TD>
    <TD>0.03095595105188768</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004317.6+173158</TD>
    <TD>10.82374</TD>
    <TD>17.53292</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2866</TD>
    <TD>0.2288</TD>
    <TD>24.24901374636708</TD>
    <TD>1.128190380372885</TD>
    <TD>0.08367570027269425</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004333.8+064149</TD>
    <TD>10.89118</TD>
    <TD>6.69709</TD>
    <TD>0.9999999966363886</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.6423998</TD>
    <TD>0.36429998</TD>
    <TD>25.63228466801449</TD>
    <TD>0.9057130896174089</TD>
    <TD>0.06743628944301994</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004337.5+060201</TD>
    <TD>10.90656</TD>
    <TD>6.03362</TD>
    <TD>0.9688920827245695</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.48979998</TD>
    <TD>0.051200002</TD>
    <TD>25.837760742015977</TD>
    <TD>0.1810834630274336</TD>
    <TD>0.02187195128268516</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004343.2-033144</TD>
    <TD>10.93012</TD>
    <TD>-3.52914</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2931999</TD>
    <TD>0.1295</TD>
    <TD>30.421623956822298</TD>
    <TD>0.462801350354695</TD>
    <TD>0.0486018487877701</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004434.8+121114</TD>
    <TD>11.14524</TD>
    <TD>12.18738</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.1444</TD>
    <TD>0.31460002</TD>
    <TD>24.105129022314774</TD>
    <TD>0.22915228335273102</TD>
    <TD>0.022642492416848514</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004450.8+111740</TD>
    <TD>11.21176</TD>
    <TD>11.29454</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6277</TD>
    <TD>0.163</TD>
    <TD>24.176660814189834</TD>
    <TD>0.5862881475235722</TD>
    <TD>0.04445976266750031</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004508.4+163056</TD>
    <TD>11.28503</TD>
    <TD>16.51558</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4799</TD>
    <TD>0.0485</TD>
    <TD>23.75774673747959</TD>
    <TD>0.24438276680410095</TD>
    <TD>0.025360709797752855</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004523.1+134003</TD>
    <TD>11.34664</TD>
    <TD>13.66773</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.1725</TD>
    <TD>0.5175</TD>
    <TD>23.751678557422498</TD>
    <TD>0.4600230111163585</TD>
    <TD>0.036717558681194785</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004538.9+095620</TD>
    <TD>11.41212</TD>
    <TD>9.93911</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.49420002</TD>
    <TD>0.0498</TD>
    <TD>24.24122958532677</TD>
    <TD>0.2581757298876877</TD>
    <TD>0.02366398759306048</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004558.5+155428</TD>
    <TD>11.49411</TD>
    <TD>15.90787</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7048</TD>
    <TD>0.0712</TD>
    <TD>23.537316555016453</TD>
    <TD>0.3351077520176692</TD>
    <TD>0.028986883409944212</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004606.7-004343</TD>
    <TD>11.52793</TD>
    <TD>-0.72861</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1636</TD>
    <TD>0.116900004</TD>
    <TD>28.337563375633753</TD>
    <TD>0.5510551645491086</TD>
    <TD>0.04571533641435746</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004630.6-000532</TD>
    <TD>11.62777</TD>
    <TD>-0.0925</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3768001</TD>
    <TD>0.13780001</TD>
    <TD>27.919206265708837</TD>
    <TD>0.31531560049184265</TD>
    <TD>0.03428051552757687</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004641.4+110251</TD>
    <TD>11.67262</TD>
    <TD>11.04771</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.708</TD>
    <TD>0.171</TD>
    <TD>23.77188275684697</TD>
    <TD>0.6325037144795403</TD>
    <TD>0.04779569611998273</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004642.9+284850</TD>
    <TD>11.67905</TD>
    <TD>28.81396</TD>
    <TD>0.9999999963175159</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3794</TD>
    <TD>0.238</TD>
    <TD>26.66835420474304</TD>
    <TD>0.8555812087870057</TD>
    <TD>0.07453779336836927</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004703.6+220113</TD>
    <TD>11.76501</TD>
    <TD>22.02032</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4753001</TD>
    <TD>0.14760001</TD>
    <TD>24.10907226505925</TD>
    <TD>0.32855951494638597</TD>
    <TD>0.03416384810332757</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004706.9+302746</TD>
    <TD>11.77881</TD>
    <TD>30.46279</TD>
    <TD>0.9999999999163971</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.2169</TD>
    <TD>0.4218</TD>
    <TD>27.40219101512639</TD>
    <TD>0.7006252946700786</TD>
    <TD>0.0887333578257369</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004722.0+114715</TD>
    <TD>11.84183</TD>
    <TD>11.78765</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2979</TD>
    <TD>0.0305</TD>
    <TD>23.479317460112902</TD>
    <TD>0.21164837256145033</TD>
    <TD>0.022995627654357365</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004822.4+013659</TD>
    <TD>12.09337</TD>
    <TD>1.61651</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2418001</TD>
    <TD>0.124199994</TD>
    <TD>26.637354416881536</TD>
    <TD>0.3357231678881637</TD>
    <TD>0.032586444783496274</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004900.4+190820</TD>
    <TD>12.25174</TD>
    <TD>19.13909</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1876999</TD>
    <TD>0.119</TD>
    <TD>23.07529460546732</TD>
    <TD>0.6074333007041969</TD>
    <TD>0.047757666568325786</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005015.0+233448</TD>
    <TD>12.56264</TD>
    <TD>23.58002</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6401999</TD>
    <TD>0.1642</TD>
    <TD>23.852125123848737</TD>
    <TD>0.3304893769622399</TD>
    <TD>0.04027042314479811</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005107.1+214057</TD>
    <TD>12.77968</TD>
    <TD>21.6825</TD>
    <TD>0.999968384581889</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.90440005</TD>
    <TD>0.0906</TD>
    <TD>23.104725560598016</TD>
    <TD>0.4602527621601366</TD>
    <TD>0.04065339593469041</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005110.9+194021</TD>
    <TD>12.79579</TD>
    <TD>19.67252</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5568</TD>
    <TD>0.0561</TD>
    <TD>22.660024308753385</TD>
    <TD>0.3114057649716501</TD>
    <TD>0.032782607831481195</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005136.2+121255</TD>
    <TD>12.90088</TD>
    <TD>12.21544</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6978</TD>
    <TD>0.1703</TD>
    <TD>22.39791171383136</TD>
    <TD>0.3465315842735999</TD>
    <TD>0.029945631385365393</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005146.5+120143</TD>
    <TD>12.94381</TD>
    <TD>12.02867</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.6775</TD>
    <TD>0.3678</TD>
    <TD>22.379303374501305</TD>
    <TD>0.6151946368703425</TD>
    <TD>0.047363339101799344</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005147.1+174709</TD>
    <TD>12.94628</TD>
    <TD>17.7861</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.5091</TD>
    <TD>0.851</TD>
    <TD>22.254379825702955</TD>
    <TD>2.6682347751592546</TD>
    <TD>0.19650615198278296</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005317.8+175429</TD>
    <TD>13.32444</TD>
    <TD>17.90832</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.8802996</TD>
    <TD>0.58809996</TD>
    <TD>21.908574992332674</TD>
    <TD>0.4216416847566807</TD>
    <TD>0.0390157676506934</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005335.6+131049</TD>
    <TD>13.39836</TD>
    <TD>13.18039</TD>
    <TD>0.9999995026948116</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.032</TD>
    <TD>0.5033</TD>
    <TD>21.806464255479494</TD>
    <TD>0.35457519936283965</TD>
    <TD>0.03185413516117374</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005347.5+164208</TD>
    <TD>13.44799</TD>
    <TD>16.70224</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.2456</TD>
    <TD>0.5248</TD>
    <TD>21.689151578327007</TD>
    <TD>1.0237922424338157</TD>
    <TD>0.0769345927374831</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005408.3-033356</TD>
    <TD>13.53498</TD>
    <TD>-3.5656</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.343901</TD>
    <TD>1.0345</TD>
    <TD>28.386350071886767</TD>
    <TD>2.4854365804216023</TD>
    <TD>0.18605956043077504</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005413.6+062854</TD>
    <TD>13.55673</TD>
    <TD>6.48175</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.65790004</TD>
    <TD>0.066</TD>
    <TD>23.212457939754913</TD>
    <TD>0.24450215975165804</TD>
    <TD>0.027979151321577807</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005442.5+194511</TD>
    <TD>13.67729</TD>
    <TD>19.75329</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4809</TD>
    <TD>0.0485</TD>
    <TD>21.85652619497619</TD>
    <TD>0.32103583329878277</TD>
    <TD>0.035038454458149404</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005442.8+075055</TD>
    <TD>13.67855</TD>
    <TD>7.84889</TD>
    <TD>0.7837801974429555</TD>
    <TD>TGSSADR J005446.3+075149</TD>
    <TD>0.21621978732584418</TD>
    <TD>0.5532</TD>
    <TD>0.0555</TD>
    <TD>22.63711406394888</TD>
    <TD>0.2696557075654866</TD>
    <TD>0.028327419212964687</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005525.8+054416</TD>
    <TD>13.85757</TD>
    <TD>5.73793</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7338</TD>
    <TD>0.0735</TD>
    <TD>23.216237888192474</TD>
    <TD>0.29332572630902276</TD>
    <TD>0.030693323535681657</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005538.7+123356</TD>
    <TD>13.91167</TD>
    <TD>12.56574</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.29279998</TD>
    <TD>0.0299</TD>
    <TD>21.369084538852306</TD>
    <TD>0.24651464588077968</TD>
    <TD>0.02838646049989224</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005729.6+091752</TD>
    <TD>14.37365</TD>
    <TD>9.29794</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.0661</TD>
    <TD>0.5066</TD>
    <TD>21.55718141144661</TD>
    <TD>0.47611956697989005</TD>
    <TD>0.0398177966011631</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005821.6+063812</TD>
    <TD>14.59034</TD>
    <TD>6.63693</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5145</TD>
    <TD>0.1516</TD>
    <TD>22.202824101526</TD>
    <TD>0.4651677541638147</TD>
    <TD>0.039290729011239825</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005854.0+155149</TD>
    <TD>14.72526</TD>
    <TD>15.86368</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4147</TD>
    <TD>0.042400002</TD>
    <TD>20.43095508432705</TD>
    <TD>0.2819551969401816</TD>
    <TD>0.03303755200688143</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005905.5+000651</TD>
    <TD>14.77301</TD>
    <TD>0.11427</TD>
    <TD>0.9999956258856433</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.5486</TD>
    <TD>0.455</TD>
    <TD>25.173157342910326</TD>
    <TD>1.981529965580193</TD>
    <TD>0.14734359733464544</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010005.7+104905</TD>
    <TD>15.02386</TD>
    <TD>10.81813</TD>
    <TD>0.9999999999983712</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.4786</TD>
    <TD>0.2479</TD>
    <TD>20.578593769907545</TD>
    <TD>0.5408331627821442</TD>
    <TD>0.04416573613963997</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010033.6+181515</TD>
    <TD>15.14006</TD>
    <TD>18.25421</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.8565999</TD>
    <TD>0.18589999</TD>
    <TD>20.24292144877737</TD>
    <TD>0.5655411101921597</TD>
    <TD>0.04737134442923771</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010043.8+092417</TD>
    <TD>15.18258</TD>
    <TD>9.40491</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9663</TD>
    <TD>0.0968</TD>
    <TD>20.76346638406549</TD>
    <TD>0.387318069943078</TD>
    <TD>0.0357444215463472</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010205.1+144324</TD>
    <TD>15.52166</TD>
    <TD>14.7234</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.5577</TD>
    <TD>0.85620004</TD>
    <TD>19.646888830418565</TD>
    <TD>0.3204747065312877</TD>
    <TD>0.037290583416048434</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010212.1+055514</TD>
    <TD>15.55055</TD>
    <TD>5.92057</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3887</TD>
    <TD>0.23889999</TD>
    <TD>21.603002697326307</TD>
    <TD>0.8570842282773641</TD>
    <TD>0.0663461977557605</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010248.1+145239</TD>
    <TD>15.70077</TD>
    <TD>14.8777</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.8763</TD>
    <TD>0.6878</TD>
    <TD>19.474484763793093</TD>
    <TD>0.4299315824286703</TD>
    <TD>0.04061376147159692</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010250.1+255216</TD>
    <TD>15.70906</TD>
    <TD>25.87135</TD>
    <TD>0.9999999999919322</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.3459</TD>
    <TD>0.53470004</TD>
    <TD>22.129438456886913</TD>
    <TD>1.7967121540003737</TD>
    <TD>0.13537242438636604</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010329.0+052131</TD>
    <TD>15.87098</TD>
    <TD>5.35882</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.5818</TD>
    <TD>0.25829998</TD>
    <TD>21.551229911327734</TD>
    <TD>1.6363359856561999</TD>
    <TD>0.12163950004978723</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010330.4+023550</TD>
    <TD>15.87702</TD>
    <TD>2.59742</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.94170004</TD>
    <TD>0.0944</TD>
    <TD>22.881500315915844</TD>
    <TD>0.42501771687821904</TD>
    <TD>0.04635927448399161</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010345.8+080416</TD>
    <TD>15.94094</TD>
    <TD>8.07128</TD>
    <TD>0.9999999999889552</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.50810003</TD>
    <TD>0.051099997</TD>
    <TD>20.439290504730344</TD>
    <TD>0.30243587441757375</TD>
    <TD>0.036817448006435494</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010532.2+135521</TD>
    <TD>16.38457</TD>
    <TD>13.92265</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.45839998</TD>
    <TD>0.0472</TD>
    <TD>18.84997695017942</TD>
    <TD>0.38478648768656015</TD>
    <TD>0.03919910964654498</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010549.6+184506</TD>
    <TD>16.45685</TD>
    <TD>18.75193</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2293</TD>
    <TD>0.1231</TD>
    <TD>19.094725496713014</TD>
    <TD>0.4043482105480525</TD>
    <TD>0.04442368715565645</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010555.7+062809</TD>
    <TD>16.48246</TD>
    <TD>6.46939</TD>
    <TD>0.9810052151025748</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.1596</TD>
    <TD>0.316</TD>
    <TD>20.535044704215167</TD>
    <TD>0.6069297001431948</TD>
    <TD>0.051753485052688133</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010636.7+091527</TD>
    <TD>16.65302</TD>
    <TD>9.25775</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0527</TD>
    <TD>0.2053</TD>
    <TD>19.402536824347354</TD>
    <TD>0.6960730289160563</TD>
    <TD>0.056012975069647045</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010826.7-003724</TD>
    <TD>17.11145</TD>
    <TD>-0.62339</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6622</TD>
    <TD>0.1664</TD>
    <TD>23.753611900919452</TD>
    <TD>0.6891907853174227</TD>
    <TD>0.07935366041126193</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010838.6+013457</TD>
    <TD>17.16112</TD>
    <TD>1.58259</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.1792</TD>
    <TD>0.518</TD>
    <TD>22.36876708883538</TD>
    <TD>1.1369363341370482</TD>
    <TD>0.09113811453960811</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010850.9+131840</TD>
    <TD>17.2122</TD>
    <TD>13.31111</TD>
    <TD>0.9999999998096529</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>42.7685</TD>
    <TD>4.277</TD>
    <TD>18.094737554981734</TD>
    <TD>1.686579329049954</TD>
    <TD>0.14096240019456283</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010858.0+163220</TD>
    <TD>17.24199</TD>
    <TD>16.5391</TD>
    <TD>0.9999999374745281</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8655</TD>
    <TD>0.0869</TD>
    <TD>18.05041074369276</TD>
    <TD>0.522886390856109</TD>
    <TD>0.048532243138975</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010942.1+175449</TD>
    <TD>17.42551</TD>
    <TD>17.91388</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0918001</TD>
    <TD>0.109400004</TD>
    <TD>18.037293889141004</TD>
    <TD>0.5210733715296604</TD>
    <TD>0.049969740088013706</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011017.0+230000</TD>
    <TD>17.57124</TD>
    <TD>23.00003</TD>
    <TD>0.9999999999994181</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.14</TD>
    <TD>0.2143</TD>
    <TD>19.349946180102627</TD>
    <TD>0.774916628246181</TD>
    <TD>0.06895952639036206</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011136.5+132438</TD>
    <TD>17.90246</TD>
    <TD>13.41058</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6148001</TD>
    <TD>0.162</TD>
    <TD>17.416509232789917</TD>
    <TD>0.5464587476219166</TD>
    <TD>0.05134315059303675</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011159.0+235155</TD>
    <TD>17.99622</TD>
    <TD>23.86549</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.091</TD>
    <TD>0.109400004</TD>
    <TD>19.364628885580224</TD>
    <TD>0.5695092519956753</TD>
    <TD>0.06617921531891256</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011213.1+272841</TD>
    <TD>18.0546</TD>
    <TD>27.47807</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.6423001</TD>
    <TD>0.2643</TD>
    <TD>21.172112906615926</TD>
    <TD>0.84044363169262</TD>
    <TD>0.08853716481156482</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011431.5+092657</TD>
    <TD>18.63141</TD>
    <TD>9.4493</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4923</TD>
    <TD>0.14930001</TD>
    <TD>17.484682342025696</TD>
    <TD>0.5276417711838233</TD>
    <TD>0.054603545219248026</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011633.7+154040</TD>
    <TD>19.14079</TD>
    <TD>15.678</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2706</TD>
    <TD>0.2273</TD>
    <TD>16.17365516683311</TD>
    <TD>1.0379690286698529</TD>
    <TD>0.08281904782435957</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011726.8+074148</TD>
    <TD>19.36188</TD>
    <TD>7.69681</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.0734</TD>
    <TD>0.4077</TD>
    <TD>17.417332492864492</TD>
    <TD>0.7525112207785636</TD>
    <TD>0.07089719743078152</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011732.6+033518</TD>
    <TD>19.38585</TD>
    <TD>3.58836</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7737</TD>
    <TD>0.17760001</TD>
    <TD>19.398726902331347</TD>
    <TD>0.7681644426381106</TD>
    <TD>0.08265892951344933</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011815.3-012031</TD>
    <TD>19.56396</TD>
    <TD>-1.342</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.0743</TD>
    <TD>0.5075</TD>
    <TD>22.406075894030177</TD>
    <TD>2.6798517017255508</TD>
    <TD>0.21273758433284626</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011901.2+082954</TD>
    <TD>19.7552</TD>
    <TD>8.49842</TD>
    <TD>0.9999999999999999</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.1782002</TD>
    <TD>0.71779996</TD>
    <TD>16.75115012042959</TD>
    <TD>2.898380698087683</TD>
    <TD>0.21542455174525138</TD>
  </TR>
  <TR>
    <TD>TGSSADR J012033.3+225636</TD>
    <TD>20.13892</TD>
    <TD>22.94354</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2656</TD>
    <TD>0.1269</TD>
    <TD>17.19515845512234</TD>
    <TD>0.764603177488744</TD>
    <TD>0.08344486284934752</TD>
  </TR>
  <TR>
    <TD>TGSSADR J012229.8+192338</TD>
    <TD>20.62456</TD>
    <TD>19.3941</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.6193</TD>
    <TD>0.1622</TD>
    <TD>15.420534655602719</TD>
    <TD>0.7777490071822561</TD>
    <TD>0.08207590868352174</TD>
  </TR>
  <TR>
    <TD>TGSSADR J012354.2+241823</TD>
    <TD>20.97587</TD>
    <TD>24.30655</TD>
    <TD>0.9999999852682168</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.5963001</TD>
    <TD>0.2598</TD>
    <TD>17.222003213160658</TD>
    <TD>1.1784949133071134</TD>
    <TD>0.10776746177722679</TD>
  </TR>
  <TR>
    <TD>TGSSADR J012959.8+233820</TD>
    <TD>22.49921</TD>
    <TD>23.63895</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.199201</TD>
    <TD>1.22</TD>
    <TD>15.689640236017707</TD>
    <TD>2.794703713791015</TD>
    <TD>0.21758069752684492</TD>
  </TR>
  <TR>
    <TD>TGSSADR J013023.4+260809</TD>
    <TD>22.59779</TD>
    <TD>26.13585</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.0647</TD>
    <TD>0.40670002</TD>
    <TD>17.15057817728486</TD>
    <TD>2.4360485904117555</TD>
    <TD>0.19652281260746848</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231228.1+091928</TD>
    <TD>348.11728</TD>
    <TD>9.3245</TD>
    <TD>0.9155543988661341</TD>
    <TD>TGSSADR J231226.3+092016</TD>
    <TD>0.07780522890485146</TD>
    <TD>13.5598</TD>
    <TD>1.3561</TD>
    <TD>46.87969541485246</TD>
    <TD>0.7987516345481516</TD>
    <TD>0.06630258892736207</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231635.2+040518</TD>
    <TD>349.1467</TD>
    <TD>4.08853</TD>
    <TD>0.9999999999996124</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>31.0454</TD>
    <TD>3.1046999</TD>
    <TD>47.07983116117375</TD>
    <TD>1.9151170521673349</TD>
    <TD>0.14880956774343115</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232007.6+122206</TD>
    <TD>350.03186</TD>
    <TD>12.36855</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.0256</TD>
    <TD>0.40260002</TD>
    <TD>44.527715580443505</TD>
    <TD>0.4457770662200202</TD>
    <TD>0.038194684776098796</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232128.4+234648</TD>
    <TD>350.36874</TD>
    <TD>23.7801</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.6534</TD>
    <TD>0.96540004</TD>
    <TD>43.82308262073755</TD>
    <TD>0.8337058721816649</TD>
    <TD>0.0774713661672839</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232236.0+081201</TD>
    <TD>350.65033</TD>
    <TD>8.20048</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0839</TD>
    <TD>0.1085</TD>
    <TD>44.65110072580427</TD>
    <TD>0.3208317808446282</TD>
    <TD>0.028904046809682706</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232320.5+010949</TD>
    <TD>350.83582</TD>
    <TD>1.16378</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4918001</TD>
    <TD>0.1494</TD>
    <TD>46.34146610423198</TD>
    <TD>0.35806248188611745</TD>
    <TD>0.032228128136785064</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232349.4+032804</TD>
    <TD>350.9561</TD>
    <TD>3.46795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8648</TD>
    <TD>0.087</TD>
    <TD>45.51498344727703</TD>
    <TD>0.2413003404032358</TD>
    <TD>0.025947806876854572</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232519.6-045736</TD>
    <TD>351.33176</TD>
    <TD>-4.96015</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.6623</TD>
    <TD>0.8663</TD>
    <TD>48.11335345792886</TD>
    <TD>0.5755186367242774</TD>
    <TD>0.0548270910003971</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232616.6+114507</TD>
    <TD>351.5694</TD>
    <TD>11.75202</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3768001</TD>
    <TD>0.13780001</TD>
    <TD>43.12759961592419</TD>
    <TD>0.18912199837808152</TD>
    <TD>0.024250258676928187</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232807.8+043939</TD>
    <TD>352.03287</TD>
    <TD>4.661</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.723</TD>
    <TD>0.0726</TD>
    <TD>44.1648754506374</TD>
    <TD>0.226582760212689</TD>
    <TD>0.02274871797132063</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232834.9+171511</TD>
    <TD>352.14575</TD>
    <TD>17.25308</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.2155</TD>
    <TD>0.32160002</TD>
    <TD>42.05283281610326</TD>
    <TD>0.31118730287862323</TD>
    <TD>0.03181899886695571</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233008.2+044213</TD>
    <TD>352.53433</TD>
    <TD>4.70376</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.895</TD>
    <TD>0.18969999</TD>
    <TD>43.66750010785197</TD>
    <TD>0.48439206360780757</TD>
    <TD>0.03741632979587774</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233040.8+110018</TD>
    <TD>352.6701</TD>
    <TD>11.00503</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5977</TD>
    <TD>0.0599</TD>
    <TD>42.16988986978749</TD>
    <TD>0.16396974641230933</TD>
    <TD>0.02067149881461237</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233155.5+070541</TD>
    <TD>352.9813</TD>
    <TD>7.09488</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4417</TD>
    <TD>0.044400003</TD>
    <TD>42.64483797457629</TD>
    <TD>0.17314719630637018</TD>
    <TD>0.019394683915333426</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233159.0+172855</TD>
    <TD>352.99585</TD>
    <TD>17.48205</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.0267997</TD>
    <TD>0.7027</TD>
    <TD>41.23601033073575</TD>
    <TD>1.1555800748181713</TD>
    <TD>0.08646786857486768</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233200.5+295649</TD>
    <TD>353.00235</TD>
    <TD>29.94715</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.127</TD>
    <TD>0.81270003</TD>
    <TD>42.368155147786425</TD>
    <TD>1.5670316668329651</TD>
    <TD>0.14692398695391218</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233313.0+004907</TD>
    <TD>353.30432</TD>
    <TD>0.81869</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.8182</TD>
    <TD>0.1819</TD>
    <TD>44.11705866161755</TD>
    <TD>0.21781833135489737</TD>
    <TD>0.022469239668032052</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233357.8-015607</TD>
    <TD>353.49088</TD>
    <TD>-1.93552</TD>
    <TD>0.9999999998344805</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.9298</TD>
    <TD>0.1931</TD>
    <TD>44.94243550096405</TD>
    <TD>0.3826642230382406</TD>
    <TD>0.03260005628341677</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233409.5+094647</TD>
    <TD>353.53967</TD>
    <TD>9.7799</TD>
    <TD>0.9999999995663243</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0821999</TD>
    <TD>0.1083</TD>
    <TD>41.54292882686078</TD>
    <TD>0.3720741389948334</TD>
    <TD>0.029339361152621795</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233445.0+234318</TD>
    <TD>353.68784</TD>
    <TD>23.72188</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.9224</TD>
    <TD>0.1923</TD>
    <TD>40.79937445962992</TD>
    <TD>0.4621407948641214</TD>
    <TD>0.04724842551890926</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233458.4+154549</TD>
    <TD>353.74362</TD>
    <TD>15.76372</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0392</TD>
    <TD>0.20410001</TD>
    <TD>40.60089248651725</TD>
    <TD>0.4434230591688552</TD>
    <TD>0.03531843560467294</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233532.3+034645</TD>
    <TD>353.8849</TD>
    <TD>3.77936</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.502</TD>
    <TD>0.0507</TD>
    <TD>42.62544081091179</TD>
    <TD>0.1578054765690264</TD>
    <TD>0.018967152079489354</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233640.2+084952</TD>
    <TD>354.16766</TD>
    <TD>8.83111</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.1197996</TD>
    <TD>0.5121</TD>
    <TD>41.11518003452371</TD>
    <TD>0.18269736179826543</TD>
    <TD>0.019524600202007483</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233647.7+122947</TD>
    <TD>354.19907</TD>
    <TD>12.49655</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4551</TD>
    <TD>0.045700002</TD>
    <TD>40.4852823683096</TD>
    <TD>0.16325790584970923</TD>
    <TD>0.019081350293306345</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233706.6+151054</TD>
    <TD>354.27762</TD>
    <TD>15.18174</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2572</TD>
    <TD>0.1259</TD>
    <TD>40.12316415259093</TD>
    <TD>0.18176371070576733</TD>
    <TD>0.021795519559262035</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233807.6+032648</TD>
    <TD>354.53183</TD>
    <TD>3.44668</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.9151</TD>
    <TD>0.4916</TD>
    <TD>42.11964823700658</TD>
    <TD>0.5315281004751756</TD>
    <TD>0.04082151966972037</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233846.0+135711</TD>
    <TD>354.69208</TD>
    <TD>13.95306</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0319</TD>
    <TD>0.103300005</TD>
    <TD>39.83030271092209</TD>
    <TD>0.1893808648673075</TD>
    <TD>0.020852967863839125</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233859.1-041333</TD>
    <TD>354.74664</TD>
    <TD>-4.22592</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.83</TD>
    <TD>0.4831</TD>
    <TD>44.71727945080557</TD>
    <TD>0.30006777098406556</TD>
    <TD>0.03336677742257157</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233900.3-021013</TD>
    <TD>354.75146</TD>
    <TD>-2.17044</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7348</TD>
    <TD>0.073800005</TD>
    <TD>43.87288658173489</TD>
    <TD>0.22872805312625175</TD>
    <TD>0.025214057346798064</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233913.4+072700</TD>
    <TD>354.8059</TD>
    <TD>7.45018</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3099</TD>
    <TD>0.0314</TD>
    <TD>40.79379831129171</TD>
    <TD>0.1327593863006823</TD>
    <TD>0.016633686947337824</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233946.4-060412</TD>
    <TD>354.9435</TD>
    <TD>-6.07023</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.108</TD>
    <TD>0.3109</TD>
    <TD>45.34491400535232</TD>
    <TD>0.4705315426281348</TD>
    <TD>0.047504508307640976</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234009.8+062722</TD>
    <TD>355.0409</TD>
    <TD>6.45619</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.948</TD>
    <TD>0.095</TD>
    <TD>40.81055113574694</TD>
    <TD>0.1582772363773705</TD>
    <TD>0.016751100561423</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234023.2+222054</TD>
    <TD>355.09668</TD>
    <TD>22.34849</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.3831</TD>
    <TD>0.6383</TD>
    <TD>39.39016350127635</TD>
    <TD>1.0964716104066383</TD>
    <TD>0.08292418707363094</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234033.2+133300</TD>
    <TD>355.13843</TD>
    <TD>13.55007</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.6756</TD>
    <TD>0.7676</TD>
    <TD>39.444750807811616</TD>
    <TD>2.0924997477632354</TD>
    <TD>0.15395851008749092</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234041.9+030921</TD>
    <TD>355.175</TD>
    <TD>3.15607</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7297</TD>
    <TD>0.0734</TD>
    <TD>41.591436935531185</TD>
    <TD>0.16059970549542557</TD>
    <TD>0.017882824394228475</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234058.0+043114</TD>
    <TD>355.2418</TD>
    <TD>4.52074</TD>
    <TD>0.9972323516672019</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.9161</TD>
    <TD>0.8917</TD>
    <TD>41.126410714166866</TD>
    <TD>1.476763218463452</TD>
    <TD>0.1093230447488397</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234130.2+031726</TD>
    <TD>355.37622</TD>
    <TD>3.2907</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.6081998</TD>
    <TD>0.2609</TD>
    <TD>41.364465526998174</TD>
    <TD>0.783584535144729</TD>
    <TD>0.05820527456787345</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234140.6+235158</TD>
    <TD>355.41934</TD>
    <TD>23.86633</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.8999001</TD>
    <TD>0.1901</TD>
    <TD>39.246543624683184</TD>
    <TD>0.3814665626337923</TD>
    <TD>0.0410183218811067</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234207.5+115655</TD>
    <TD>355.53137</TD>
    <TD>11.94874</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7115</TD>
    <TD>0.0713</TD>
    <TD>39.26161369637577</TD>
    <TD>0.1391292466955389</TD>
    <TD>0.01691038835671597</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234240.5+022346</TD>
    <TD>355.66885</TD>
    <TD>2.39627</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7976</TD>
    <TD>0.0801</TD>
    <TD>41.372077680657924</TD>
    <TD>0.16694172016063558</TD>
    <TD>0.01789254757843812</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234301.7+122339</TD>
    <TD>355.7575</TD>
    <TD>12.39433</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4785</TD>
    <TD>0.0481</TD>
    <TD>38.97793205867479</TD>
    <TD>0.22259549125430367</TD>
    <TD>0.019746468826709405</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234317.0+130102</TD>
    <TD>355.82114</TD>
    <TD>13.01746</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1909</TD>
    <TD>0.1192</TD>
    <TD>38.84264076467038</TD>
    <TD>0.3012390778664116</TD>
    <TD>0.024529135966837607</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234322.1+155236</TD>
    <TD>355.8421</TD>
    <TD>15.8769</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5183</TD>
    <TD>0.0523</TD>
    <TD>38.57837258360907</TD>
    <TD>0.166689612921846</TD>
    <TD>0.019812861290491625</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234327.9+032856</TD>
    <TD>355.86646</TD>
    <TD>3.48227</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3658</TD>
    <TD>0.0374</TD>
    <TD>40.8352860203349</TD>
    <TD>0.1480800280483952</TD>
    <TD>0.016902238720645106</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234331.3+133116</TD>
    <TD>355.8806</TD>
    <TD>13.52118</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.429</TD>
    <TD>0.0434</TD>
    <TD>38.73107278533671</TD>
    <TD>0.16182880002530245</TD>
    <TD>0.01832059674175554</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234459.5+072413</TD>
    <TD>356.24792</TD>
    <TD>7.40371</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3057</TD>
    <TD>0.13069999</TD>
    <TD>39.41048055340834</TD>
    <TD>0.30160677213548</TD>
    <TD>0.023748767671786884</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234621.2+085241</TD>
    <TD>356.58862</TD>
    <TD>8.87808</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7292</TD>
    <TD>0.173</TD>
    <TD>38.76174626049036</TD>
    <TD>0.35988292451159626</TD>
    <TD>0.027760168370241894</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234636.8+093045</TD>
    <TD>356.6535</TD>
    <TD>9.51254</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.0548</TD>
    <TD>0.20560001</TD>
    <TD>38.574578317912426</TD>
    <TD>0.8274275171033737</TD>
    <TD>0.0611501890237315</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234703.7+103922</TD>
    <TD>356.76556</TD>
    <TD>10.65614</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9232</TD>
    <TD>0.0925</TD>
    <TD>38.25566452226713</TD>
    <TD>0.20164035710468756</TD>
    <TD>0.017775051519132133</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234705.7+182052</TD>
    <TD>356.77414</TD>
    <TD>18.34784</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.88890004</TD>
    <TD>0.089</TD>
    <TD>37.636220164970766</TD>
    <TD>0.1923339663641429</TD>
    <TD>0.022161787427730482</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234736.4+113516</TD>
    <TD>356.9017</TD>
    <TD>11.58805</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7037</TD>
    <TD>0.0705</TD>
    <TD>37.98534301797517</TD>
    <TD>0.3776827348072341</TD>
    <TD>0.028978969256792584</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234749.4+220016</TD>
    <TD>356.95584</TD>
    <TD>22.00472</TD>
    <TD>0.999999999999704</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7899001</TD>
    <TD>0.1791</TD>
    <TD>37.644687415953776</TD>
    <TD>0.5708763043257096</TD>
    <TD>0.04513758804142061</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234755.8+221702</TD>
    <TD>356.98273</TD>
    <TD>22.28415</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.2701</TD>
    <TD>0.2271</TD>
    <TD>37.65023359206824</TD>
    <TD>0.4518654650718643</TD>
    <TD>0.038144353425067674</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234829.6+184405</TD>
    <TD>357.12338</TD>
    <TD>18.73481</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.6405</TD>
    <TD>0.9641</TD>
    <TD>37.31328734315845</TD>
    <TD>0.716745607891473</TD>
    <TD>0.05566104269653909</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234831.7+062459</TD>
    <TD>357.13235</TD>
    <TD>6.41646</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9357</TD>
    <TD>0.2936</TD>
    <TD>38.801731713651016</TD>
    <TD>0.4179558112339869</TD>
    <TD>0.031842516937530624</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234832.0+050732</TD>
    <TD>357.1334</TD>
    <TD>5.12582</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.4362</TD>
    <TD>0.2438</TD>
    <TD>39.146154676896046</TD>
    <TD>0.31367643466452394</TD>
    <TD>0.024733623838378897</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234845.4+105144</TD>
    <TD>357.1893</TD>
    <TD>10.86234</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2285</TD>
    <TD>0.0234</TD>
    <TD>37.80774130932141</TD>
    <TD>0.12808506739111247</TD>
    <TD>0.015345547845588631</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234920.3+124259</TD>
    <TD>357.33478</TD>
    <TD>12.71645</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7916</TD>
    <TD>0.0793</TD>
    <TD>37.41488606221843</TD>
    <TD>0.2364365463565213</TD>
    <TD>0.019888992250723426</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234920.7+105729</TD>
    <TD>357.33655</TD>
    <TD>10.95806</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.89290005</TD>
    <TD>0.0895</TD>
    <TD>37.65798446604884</TD>
    <TD>0.18521309498132432</TD>
    <TD>0.017027757040831985</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234921.0+053440</TD>
    <TD>357.33777</TD>
    <TD>5.57792</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2492</TD>
    <TD>0.1251</TD>
    <TD>38.82667490724078</TD>
    <TD>0.12688815257549718</TD>
    <TD>0.014957799345123809</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234942.0+015054</TD>
    <TD>357.4251</TD>
    <TD>1.84841</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.54120004</TD>
    <TD>0.054599997</TD>
    <TD>39.89563682019748</TD>
    <TD>0.1371163648758668</TD>
    <TD>0.016484921254242516</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234946.7+102147</TD>
    <TD>357.4448</TD>
    <TD>10.36311</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5072</TD>
    <TD>0.051</TD>
    <TD>37.65384404136128</TD>
    <TD>0.16652053311390158</TD>
    <TD>0.015966890737304864</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235002.0+110637</TD>
    <TD>357.50848</TD>
    <TD>11.11045</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.2565</TD>
    <TD>0.026700001</TD>
    <TD>37.46963943100953</TD>
    <TD>0.12488265639492677</TD>
    <TD>0.01530463296278917</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235003.1+101307</TD>
    <TD>357.51297</TD>
    <TD>10.21872</TD>
    <TD>0.9999999998942383</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7701</TD>
    <TD>0.17719999</TD>
    <TD>37.61089337838447</TD>
    <TD>0.45709792914322606</TD>
    <TD>0.03448367708215713</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235004.5+070029</TD>
    <TD>357.51883</TD>
    <TD>7.00829</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.0635</TD>
    <TD>0.4064</TD>
    <TD>38.28249951126014</TD>
    <TD>0.37641439970409546</TD>
    <TD>0.029237800429958778</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235025.3-022443</TD>
    <TD>357.60577</TD>
    <TD>-2.41201</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.7666</TD>
    <TD>0.6767</TD>
    <TD>41.36643397866799</TD>
    <TD>1.6326024213466044</TD>
    <TD>0.12056181460611566</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235034.2-042150</TD>
    <TD>357.64282</TD>
    <TD>-4.36411</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.017</TD>
    <TD>0.102</TD>
    <TD>42.187240151932976</TD>
    <TD>0.33922035863964123</TD>
    <TD>0.03169783463805703</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235056.4+043644</TD>
    <TD>357.73523</TD>
    <TD>4.61236</TD>
    <TD>0.9999999999999979</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0616</TD>
    <TD>0.106699996</TD>
    <TD>38.719396764774395</TD>
    <TD>0.397836431957605</TD>
    <TD>0.030223369669002104</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235057.5+175841</TD>
    <TD>357.73978</TD>
    <TD>17.97806</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3235</TD>
    <TD>0.2325</TD>
    <TD>36.721337570471064</TD>
    <TD>0.23968935265673683</TD>
    <TD>0.022374540362055856</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235114.9+161851</TD>
    <TD>357.81213</TD>
    <TD>16.3143</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.5702996</TD>
    <TD>0.5571</TD>
    <TD>36.6813510095397</TD>
    <TD>0.23150643815482655</TD>
    <TD>0.02232135304400663</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235126.8+103453</TD>
    <TD>357.86203</TD>
    <TD>10.58166</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.2131002</TD>
    <TD>0.3214</TD>
    <TD>37.21129540785841</TD>
    <TD>0.8628002348467629</TD>
    <TD>0.06380836769469057</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235130.1+220441</TD>
    <TD>357.87555</TD>
    <TD>22.07808</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.0585</TD>
    <TD>0.306</TD>
    <TD>36.81009033671336</TD>
    <TD>0.7507082389054904</TD>
    <TD>0.05718408481291585</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235138.6+134646</TD>
    <TD>357.911</TD>
    <TD>13.77954</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.6348</TD>
    <TD>0.063599996</TD>
    <TD>36.74763646286682</TD>
    <TD>0.2356665022687512</TD>
    <TD>0.020069106591174765</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235138.9+132105</TD>
    <TD>357.9124</TD>
    <TD>13.3514</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.44129997</TD>
    <TD>0.044299997</TD>
    <TD>36.79114768950061</TD>
    <TD>0.1460372097748677</TD>
    <TD>0.016052949146678788</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235156.2-010915</TD>
    <TD>357.98428</TD>
    <TD>-1.15437</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.9157</TD>
    <TD>0.69170004</TD>
    <TD>40.502508423231546</TD>
    <TD>0.15411111448996342</TD>
    <TD>0.021813060833871356</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235157.7+282031</TD>
    <TD>357.9905</TD>
    <TD>28.34204</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.6166</TD>
    <TD>0.2618</TD>
    <TD>37.75103421621179</TD>
    <TD>0.5902879951981037</TD>
    <TD>0.061713454311261254</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235159.1+291030</TD>
    <TD>357.99652</TD>
    <TD>29.17506</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.9705</TD>
    <TD>0.3971</TD>
    <TD>37.95296003593261</TD>
    <TD>0.5659139000472722</TD>
    <TD>0.0703940677947396</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235252.1+090315</TD>
    <TD>358.21722</TD>
    <TD>9.05441</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.5175</TD>
    <TD>0.052</TD>
    <TD>37.14626566718113</TD>
    <TD>0.1105993510004424</TD>
    <TD>0.01384900930641997</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235254.6+060033</TD>
    <TD>358.22766</TD>
    <TD>6.00918</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.1468997</TD>
    <TD>0.6148</TD>
    <TD>37.85646050484956</TD>
    <TD>0.4776613699599015</TD>
    <TD>0.03688294544928821</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235310.2+133221</TD>
    <TD>358.2927</TD>
    <TD>13.53935</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0916</TD>
    <TD>0.1093</TD>
    <TD>36.39973499324578</TD>
    <TD>0.2513945936657867</TD>
    <TD>0.02081910027934304</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235337.7+155014</TD>
    <TD>358.40744</TD>
    <TD>15.83738</TD>
    <TD>0.9999996131887682</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.3484</TD>
    <TD>0.035299998</TD>
    <TD>36.130871666347566</TD>
    <TD>0.28037889725618564</TD>
    <TD>0.023163112282568017</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235340.5-051417</TD>
    <TD>358.419</TD>
    <TD>-5.23811</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.9062</TD>
    <TD>0.0911</TD>
    <TD>41.90228139347919</TD>
    <TD>0.3096226305683686</TD>
    <TD>0.03417814974171617</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235407.8+121914</TD>
    <TD>358.53284</TD>
    <TD>12.32083</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7795</TD>
    <TD>0.078099996</TD>
    <TD>36.30849859416725</TD>
    <TD>0.17999678727023358</TD>
    <TD>0.016385316108191227</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235409.7+025115</TD>
    <TD>358.54083</TD>
    <TD>2.85418</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.4305</TD>
    <TD>0.0434</TD>
    <TD>38.50875671191748</TD>
    <TD>0.21740333952441554</TD>
    <TD>0.018601819024652366</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235427.6+133945</TD>
    <TD>358.61526</TD>
    <TD>13.66278</TD>
    <TD>0.8664465748860555</TD>
    <TD>TGSSADR J235424.5+133947</TD>
    <TD>0.13355342511394452</TD>
    <TD>0.3159</TD>
    <TD>0.0319</TD>
    <TD>36.08555217037399</TD>
    <TD>0.16159254091619069</TD>
    <TD>0.016201091117451463</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235435.0+112726</TD>
    <TD>358.64603</TD>
    <TD>11.45727</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.34239998</TD>
    <TD>0.0348</TD>
    <TD>36.313093853875664</TD>
    <TD>0.16335937418497287</TD>
    <TD>0.01558759188523576</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235446.5+080443</TD>
    <TD>358.69406</TD>
    <TD>8.07883</TD>
    <TD>0.9999968472989339</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3311</TD>
    <TD>0.13319999</TD>
    <TD>36.898694278016016</TD>
    <TD>0.4906552710057668</TD>
    <TD>0.03666505623139749</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235451.7-040503</TD>
    <TD>358.71542</TD>
    <TD>-4.08418</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.73179996</TD>
    <TD>0.0736</TD>
    <TD>41.10804809379582</TD>
    <TD>0.23762673861043782</TD>
    <TD>0.027422244195967865</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235505.1+200420</TD>
    <TD>358.77148</TD>
    <TD>20.0723</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.369</TD>
    <TD>0.0372</TD>
    <TD>35.81914692491927</TD>
    <TD>0.19156297560405602</TD>
    <TD>0.023045843051752207</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235512.2+095448</TD>
    <TD>358.80115</TD>
    <TD>9.91338</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1464</TD>
    <TD>0.114800006</TD>
    <TD>36.42139091214352</TD>
    <TD>0.4662699336396149</TD>
    <TD>0.03494782916438243</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235553.5+154125</TD>
    <TD>358.9731</TD>
    <TD>15.69046</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.7643001</TD>
    <TD>0.1765</TD>
    <TD>35.59248343904333</TD>
    <TD>1.0088581070725275</TD>
    <TD>0.07442568913770688</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235554.0+283556</TD>
    <TD>358.97537</TD>
    <TD>28.59907</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9186</TD>
    <TD>0.29189998</TD>
    <TD>36.98029273946319</TD>
    <TD>0.5526751180866701</TD>
    <TD>0.060779570649736325</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235627.0+025254</TD>
    <TD>359.11288</TD>
    <TD>2.88194</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.711</TD>
    <TD>0.0714</TD>
    <TD>37.958034389503815</TD>
    <TD>0.14408324848197557</TD>
    <TD>0.015336244980798141</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235643.0+100616</TD>
    <TD>359.17935</TD>
    <TD>10.1046</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.237</TD>
    <TD>0.0241</TD>
    <TD>36.023562856618234</TD>
    <TD>0.13583337903106402</TD>
    <TD>0.014041506613604154</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235705.8-022632</TD>
    <TD>359.27435</TD>
    <TD>-2.44233</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.9989</TD>
    <TD>0.4003</TD>
    <TD>39.86985445820589</TD>
    <TD>0.5916642953721721</TD>
    <TD>0.04529431160825336</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235707.4+015043</TD>
    <TD>359.2811</TD>
    <TD>1.8454</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8883</TD>
    <TD>0.089</TD>
    <TD>38.160976268170664</TD>
    <TD>0.2807400697754831</TD>
    <TD>0.02252907931868166</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235711.9+041751</TD>
    <TD>359.29962</TD>
    <TD>4.29758</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8182</TD>
    <TD>0.082</TD>
    <TD>37.32643857201838</TD>
    <TD>0.22777625943221877</TD>
    <TD>0.018790223872171035</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235718.5+144607</TD>
    <TD>359.32733</TD>
    <TD>14.76886</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.4046</TD>
    <TD>0.64059997</TD>
    <TD>35.3040809175349</TD>
    <TD>1.052771083620511</TD>
    <TD>0.07809405423188039</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235727.8+065053</TD>
    <TD>359.36588</TD>
    <TD>6.84807</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.43379998</TD>
    <TD>0.043599997</TD>
    <TD>36.54667052428842</TD>
    <TD>0.3252275994448429</TD>
    <TD>0.02500056379234489</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235728.4+230225</TD>
    <TD>359.3687</TD>
    <TD>23.04055</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.4413002</TD>
    <TD>0.24419999</TD>
    <TD>35.55305836387443</TD>
    <TD>0.4984280972910712</TD>
    <TD>0.04043091111504417</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235729.5+241132</TD>
    <TD>359.37323</TD>
    <TD>24.19231</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.7941</TD>
    <TD>0.0795</TD>
    <TD>35.721629109512584</TD>
    <TD>0.27029530893466747</TD>
    <TD>0.03223144554817964</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235730.9+191501</TD>
    <TD>359.37915</TD>
    <TD>19.25054</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.5642996</TD>
    <TD>0.4565</TD>
    <TD>35.203401090628724</TD>
    <TD>0.2174999699621449</TD>
    <TD>0.022799453412838528</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235743.4+132825</TD>
    <TD>359.43124</TD>
    <TD>13.47383</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1273</TD>
    <TD>0.1131</TD>
    <TD>35.3146097775675</TD>
    <TD>0.27484814340223424</TD>
    <TD>0.022057294079297518</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235754.3+225145</TD>
    <TD>359.4763</TD>
    <TD>22.86258</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0421</TD>
    <TD>0.1043</TD>
    <TD>35.42630184609636</TD>
    <TD>0.4794888781493212</TD>
    <TD>0.0390540784762986</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235756.5+050129</TD>
    <TD>359.4857</TD>
    <TD>5.02472</TD>
    <TD>0.9999999999995964</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.0965999</TD>
    <TD>0.1098</TD>
    <TD>36.93305415056017</TD>
    <TD>0.375945655259692</TD>
    <TD>0.028604729737391983</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235825.2-004454</TD>
    <TD>359.6052</TD>
    <TD>-0.74852</TD>
    <TD>0.5732718761125745</TD>
    <TD>TGSSADR J235824.5-004418</TD>
    <TD>0.42672812388742565</TD>
    <TD>3.139</TD>
    <TD>0.3143</TD>
    <TD>38.847736607617776</TD>
    <TD>0.19134010327561332</TD>
    <TD>0.019649912178178804</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235837.6+193510</TD>
    <TD>359.65668</TD>
    <TD>19.58614</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1524</TD>
    <TD>0.1154</TD>
    <TD>34.96224978166135</TD>
    <TD>0.5343822773738772</TD>
    <TD>0.04085082533959605</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235922.5+181128</TD>
    <TD>359.84412</TD>
    <TD>18.19114</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.4596999</TD>
    <TD>0.246</TD>
    <TD>34.72692518354984</TD>
    <TD>0.4454245507492951</TD>
    <TD>0.034510433496593385</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235928.3+122324</TD>
    <TD>359.86798</TD>
    <TD>12.39011</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.8096</TD>
    <TD>0.0811</TD>
    <TD>35.008897417032834</TD>
    <TD>0.22651342858421783</TD>
    <TD>0.018806910672002478</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235947.4+223213</TD>
    <TD>359.94788</TD>
    <TD>22.53713</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2026999</TD>
    <TD>0.120400004</TD>
    <TD>34.94921982733499</TD>
    <TD>0.2993636195351754</TD>
    <TD>0.028987033558550288</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235950.4+021008</TD>
    <TD>359.96042</TD>
    <TD>2.16894</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.909</TD>
    <TD>0.0911</TD>
    <TD>37.41157475444081</TD>
    <TD>0.21658810184619448</TD>
    <TD>0.018621914557293583</TD>
  </TR>
</TABLEDATA>
</DATA>
</TABLE>
</RESOURCE>
</VOTABLE>


==> anc/ips1_hi_readme.txt <==

Name:    MWA IPS Catalogue Beta 2: Morgan et al. (2017)
Columns: 11
Rows:    377

Parameters
----------
obsdate:
    2015-04-29T00:37:00
frequency:
    159
position_crossmatch:
    2017A&A...598A..78I
flux_density_crossmatch:
    2017A&A...598A..78I

Columns
-------
     1: name_match1(String) - Source name of best match
     2: RAJ2000_match1(Float)/deg - Right Ascension J2000.0 of best match
     3: DEJ2000_match1(Float)/deg - Declination J2000.0 of best match
     4: p_match1(Double) - Probability that best match is correct match
     5: name_match2(String) - Source name of 2nd best match
     6: p_match2(Double) - Probability that 2nd best match is correct match
     7: S(Float)/Jy - Flux Density of best match
     8: e_S(Float)/Jy - Error on S
     9: elongation(Double)/deg - Solar Elongation on date of observation
    10: dS(Double)/Jy - Scintillating Flux Density on date of observation
    11: e_dS(Double)/Jy - Error on dS


==> anc/ips1_lo.csv <==
name_match1,RAJ2000_match1,DEJ2000_match1,p_match1,name_match2,p_match2,name_match3,p_match3,S,e_S,elongation,dS,e_dS
TGSSADR J000031.6-025143,0.1318,-2.86215,0.9999999770758726,,0.0,,0.0,3.12,0.32763393163240906,39.304747035451534,0.8613788805109309,0.08020828007535198
TGSSADR J000040.0-142348,0.16707,-14.39676,1.0,,0.0,,0.0,4.6,0.46872165713771596,45.44990831772902,0.6393123598475909,0.08002254350524385
TGSSADR J000057.6-105431,0.24003,-10.90888,0.9999999829799615,,0.0,,0.0,10.91,1.094705881663679,43.33813186263027,2.949164873462423,0.2570181240416449
TGSSADR J000105.4-165926,0.27256,-16.99061,1.0,,0.0,,0.0,8.89,0.8925923261807065,47.019610206617344,0.8760793390330992,0.10562831712552322
TGSSADR J000115.5+084638,0.31478,8.77727,1.0,,0.0,,0.0,4.4,0.44553339766403294,35.21101532244498,1.0499881056173253,0.09708311927956012
TGSSADR J000123.1-132603,0.34665,-13.4342,0.5051163935949861,TGSSADR J000126.0-132632,0.49488360640501394,,0.0,1.94,0.21385977383295818,44.741705916182035,0.8498024083878088,0.08495787673915406
TGSSADR J000130.9+110140,0.37912,11.02801,1.0,,0.0,,0.0,5.9,0.5941380406059523,34.74265901398657,2.0297302163263398,0.17679732852675653
TGSSADR J000132.7+145608,0.38644,14.93579,0.9971616137618692,,0.0,,0.0,1.83,0.19972231043275895,34.30388578338246,0.698012856515343,0.0782531033160011
TGSSADR J000221.7-140643,0.59061,-14.11211,0.9838010808191315,,0.0,,0.0,5.53,0.5602758462119656,44.96675599714797,0.6945836090598323,0.0824320161346524
TGSSADR J000225.6-074336,0.60688,-7.72683,0.9658488151150684,,0.0,,0.0,4.2,0.42953461399752413,41.27011620931172,0.5922476661879967,0.06573161728547537
TGSSADR J000240.1+021302,0.66747,2.21744,0.9999996031834899,,0.0,,0.0,1.31,0.16480594285051506,36.75903219713545,0.5270123695745378,0.058344942680959695
TGSSADR J000311.4+035018,0.79787,3.8385,1.0,,0.0,,0.0,1.5,0.17492855868533927,36.08819002465141,0.7164542061061988,0.06911217181509731
TGSSADR J000321.9-172712,0.84165,-17.45336,1.0,,0.0,,0.0,17.26,1.7278530257877573,46.88672680979383,2.571399826387027,0.23880706593531384
TGSSADR J000340.9+130636,0.92081,13.11025,0.5856125479786551,TGSSADR J000339.7+130728,0.2974520353502913,TGSSADR J000349.1+130629,0.06754550503478356,19.93,1.99422895417873,33.950703984936816,1.1273473231456845,0.14281303575930837
TGSSADR J000355.5-032322,0.98131,-3.38965,0.9999999081287732,,0.0,,0.0,1.21,0.15697452411515692,38.79385112919613,0.8647275881938875,0.07930119964776432
TGSSADR J000356.1-105302,0.98392,-10.88412,1.0,,0.0,,0.0,2.9,0.3036445391819871,42.71892954365883,0.6850965970773982,0.07260654843215485
TGSSADR J000401.5+060730,1.0064,6.12517,0.5502852839986567,TGSSADR J000403.9+060709,0.4497147160013433,,0.0,4.9,0.4964876726162555,35.1960947393028,1.8714954025237427,0.16246445163955334
TGSSADR J000407.0+012933,1.02931,1.49276,1.0,,0.0,,0.0,0.76,0.12560254835418241,36.689426287863604,0.48994097878943477,0.059385809713530656
TGSSADR J000409.8+171750,1.04094,17.29746,1.0,,0.0,,0.0,6.22,0.6284775052009196,33.64160369978735,0.8100302713019739,0.09190022225912055
TGSSADR J000555.6+313948,1.48208,31.66357,1.0,,0.0,,0.0,5.03,0.5093221189194694,35.825229213322274,1.7432698822939312,0.19801613434710585
TGSSADR J000559.0-061151,1.49623,-6.19751,1.0,,0.0,,0.0,2.84,0.30455868891510346,39.73479428438474,0.955352367332745,0.0881299117091218
TGSSADR J000559.3+160946,1.49719,16.16293,0.7718071412907547,TGSSADR J000558.8+160811,0.22819285870924538,,0.0,8.8,0.884590319986075,33.20931589783034,0.7180811027603612,0.09111602779429494
TGSSADR J000611.0-014151,1.5461,-1.69752,1.0,,0.0,,0.0,1.96,0.22981732060841542,37.50603417530895,0.5705195353306942,0.061584183698246864
TGSSADR J000613.8-062334,1.55777,-6.39285,1.0,,0.0,,0.0,1.64,0.20321416999575126,39.774320708212805,0.7411114747199978,0.07230367067959423
TGSSADR J000616.8+053954,1.57028,5.66521,1.0,,0.0,,0.0,1.64,0.19208331481108784,34.79432719070051,0.5136280435113932,0.05911983318036691
TGSSADR J000622.5-000425,1.59408,-0.07376,1.0,,0.0,,0.0,26.52,2.654280362483723,36.792127850888264,9.344309080483251,0.8012688141930071
TGSSADR J000706.2+053611,1.77597,5.60307,0.6930980481358173,TGSSADR J000711.5+053539,0.249562505750024,TGSSADR J000700.7+053552,0.05733944606286242,5.0,0.5099019516515143,34.6054624703921,0.5894499995096408,0.0666011847137512
TGSSADR J000822.9+125739,2.0957,12.96092,0.9153093945166303,TGSSADR J000834.9+125648,0.08469060548336972,,0.0,1.31,0.15349592246936633,32.799661921318666,0.662260853761777,0.07333732937238303
TGSSADR J000829.3-055845,2.1222,-5.97941,1.0,,0.0,,0.0,11.49,1.1542534155339652,39.08929196566059,4.459377636705279,0.3822237688460689
TGSSADR J000830.8-142002,2.12867,-14.33392,1.0,,0.0,,0.0,3.37,0.3488108268537725,43.91821127252468,0.88532094645699,0.09096766232483684
TGSSADR J001111.8-025939,2.7992,-2.99435,0.7370802827048389,TGSSADR J001109.1-025843,0.26283691590180575,,0.0,3.32,0.3467333209620112,37.00568638065022,0.4872744509028019,0.05836045906708923
TGSSADR J001135.2+082355,2.89677,8.39872,1.0,,0.0,,0.0,4.37,0.44109975043852767,32.823059329071036,0.5254215134988754,0.0651047482603494
TGSSADR J001213.5+061009,3.0566,6.16917,1.0,,0.0,,0.0,4.2,0.42953461399752413,33.24386320466083,0.8016264439242475,0.07866721112652657
TGSSADR J001218.5+184335,3.07744,18.72662,1.0,,0.0,,0.0,5.03,0.5078474388519092,31.73991024970279,1.596662920991662,0.1460352821414246
TGSSADR J001253.1+035528,3.22152,3.92471,1.0,,0.0,,0.0,0.89,0.14149558160677225,33.77656180912891,0.48878152571957423,0.057639639021734156
TGSSADR J001310.7+005137,3.29469,0.86031,1.0,,0.0,,0.0,11.71,1.1744534940038074,34.85085619668733,0.7572031255848495,0.0931619057027039
TGSSADR J001343.9+344142,3.43332,34.69503,1.0,,0.0,,0.0,9.13,0.9184601358768573,35.57497492292397,2.066836787491354,0.24745932867196763
TGSSADR J001401.6+054510,3.50675,5.75296,1.0,,0.0,,0.0,9.08,0.9115174084234032,32.93435598823818,2.633616604981911,0.2288706604683595
TGSSADR J001416.8+282116,3.57015,28.35464,0.9999908304391806,,0.0,,0.0,4.12,0.4179042840313937,33.04877111155148,1.6337777384634928,0.17190538375884273
TGSSADR J001425.4-020557,3.60623,-2.09917,1.0,,0.0,,0.0,2.04,0.22297084806614004,35.861005451748206,0.8598267805004963,0.0795869651984629
TGSSADR J001452.4+135956,3.71855,13.99901,1.0,,0.0,,0.0,9.65,0.9675354910379607,31.173407782216458,2.5177942334269265,0.2211980240872497
TGSSADR J001508.4+082802,3.78535,8.46749,0.9999999998583243,,0.0,,0.0,2.37,0.2471214167514096,31.959922377127633,0.5162900077213342,0.06375697889591733
TGSSADR J001512.0+112528,3.80022,11.42448,0.9999999585214335,,0.0,,0.0,5.82,0.5861945240473574,31.37961390374212,0.5417120656769634,0.0729400177299443
TGSSADR J001549.4+072953,3.95621,7.49833,1.0,,0.0,,0.0,2.49,0.2615358487642326,32.02761046612044,0.7781101578287034,0.07630752068645481
TGSSADR J001621.7+122650,4.09056,12.44743,1.0,,0.0,,0.0,3.28,0.335386341649287,30.96625480208997,0.8287063609245282,0.08363052291848494
TGSSADR J001625.0+133111,4.10446,13.51984,0.9999999746040373,,0.0,,0.0,6.25,0.6289077834163951,30.833440395722054,1.9109058115530344,0.16850903479998086
TGSSADR J001627.2+092924,4.11341,9.49015,0.9999999890671935,,0.0,,0.0,1.68,0.1783928195771269,31.435408603786033,0.5367578950770086,0.06523640300394527
TGSSADR J001642.0+080716,4.17529,8.12119,0.9999986703707803,,0.0,,0.0,0.88,0.1258729540441744,31.65449403973776,0.5328320877601842,0.0633640784272048
TGSSADR J001708.0-125625,4.28344,-12.94032,0.998973860369116,,0.0,,0.0,9.05,0.9105081190308156,41.42661587480673,1.6061387492420423,0.14834349429302224
TGSSADR J001724.3-071624,4.35137,-7.27357,0.9999997033376741,,0.0,,0.0,1.15,0.14603081899163425,37.93739703584383,0.6263754416642189,0.06617380708919603
TGSSADR J001737.6+180927,4.40704,18.15754,0.9999903338815249,,0.0,,0.0,13.36,1.3378325412045726,30.437292055994142,1.1065634796064676,0.1264517736526427
TGSSADR J001744.7+165115,4.43644,16.85423,1.0,,0.0,,0.0,5.47,0.5514607665905983,30.37803913380615,1.3876378802938487,0.12876385171559296
TGSSADR J001822.0-111138,4.59176,-11.19401,0.9999991866578625,,0.0,,0.0,3.33,0.34769094785002175,40.073315667851354,1.658692188089916,0.14553951573036059
TGSSADR J001832.8+080653,4.63675,8.11475,1.0,,0.0,,0.0,1.51,0.17578680370187216,31.219749608339715,0.6272234986076307,0.06750776670894328
TGSSADR J001847.7-023350,4.69883,-2.56402,1.0,,0.0,,0.0,2.41,0.2609233688941305,35.13145286981841,1.506827679250609,0.13109967997900274
TGSSADR J001851.3-124233,4.71408,-12.70943,0.9921732663243162,,0.0,,0.0,16.5,1.6524527226652297,40.947606243810114,2.675989952373913,0.24354755564304884
TGSSADR J001855.2+094005,4.73018,9.66831,1.0,,0.0,,0.0,4.15,0.419314926701357,30.79224202980788,1.921356083480664,0.16691080697199373
TGSSADR J001859.5-102253,4.74817,-10.38156,0.9728958415277245,,0.0,,0.0,13.62,1.3664347656200657,39.455650631142774,1.1455883962589595,0.12382376397537917
TGSSADR J001913.5-120958,4.80663,-12.16626,1.0,,0.0,,0.0,3.73,0.38148263543283306,40.53337972885526,1.059859617563277,0.10073133400116532
TGSSADR J001929.3+054321,4.87244,5.72271,1.0,,0.0,,0.0,2.48,0.2605839608647137,31.657001003248805,0.9846631398423101,0.09068828546706341
TGSSADR J001931.5-043547,4.88133,-4.59649,0.9977289016743323,,0.0,,0.0,6.87,0.6928701068162403,36.012507513562795,3.8367432667685826,0.32733023030857283
TGSSADR J002021.7-023308,5.09045,-2.55224,0.9997489018316608,,0.0,,0.0,10.51,1.0567407666877588,34.79398663646988,2.059310262227738,0.18396202410761034
TGSSADR J002025.2+154052,5.10528,15.68134,1.0,,0.0,,0.0,39.24,3.9246244810557984,29.74264979975939,2.6268646921719,0.2988822887332036
TGSSADR J002050.3-085734,5.20965,-8.95972,1.0,,0.0,,0.0,11.81,1.187080914878904,38.21409551373943,1.2051084529855485,0.12282692441576534
TGSSADR J002056.4+053322,5.23504,5.55612,1.0,,0.0,,0.0,8.56,0.8597302318473385,31.359252592608087,0.6654570811268092,0.08053072032007885
TGSSADR J002125.4-005540,5.35587,-0.92789,0.9999997663271284,,0.0,,0.0,7.14,0.7240137984116138,33.806470020383216,2.2930751041776163,0.19902958454397734
TGSSADR J002209.0-104133,5.53758,-10.69269,1.0,,0.0,,0.0,0.98,0.1473227757093591,39.04573743675562,0.7812275440734456,0.07996891411394925
TGSSADR J002212.4+112042,5.552,11.34515,1.0,,0.0,,0.0,4.83,0.4880460968717281,29.702543648725147,1.0001356119450386,0.09696895610290412
TGSSADR J002223.0-070235,5.59586,-7.04326,0.9999999965465494,,0.0,,0.0,5.36,0.5471709186183181,36.79175385339584,2.3197971391211833,0.20020918893390247
TGSSADR J002249.3+140434,5.70564,14.07625,0.9998505899889106,,0.0,,0.0,1.92,0.2079999953508377,29.230757841956112,0.8302180515452187,0.08629282215654248
TGSSADR J002317.2+053834,5.82173,5.64305,0.9996151085007744,,0.0,,0.0,1.65,0.18337120528348066,30.789913480548947,0.7795971815315134,0.07625134020355909
TGSSADR J002319.0-074449,5.82924,-7.74715,1.0,,0.0,,0.0,10.91,1.0955733508092218,37.005660837270824,0.9225560929900796,0.10188296546074756
TGSSADR J002319.8+042850,5.83258,4.48077,1.0,,0.0,,0.0,5.86,0.591435554698723,31.172470182413885,0.913187085710446,0.08946749509516874
TGSSADR J002334.7+154435,5.89463,15.74324,0.7193207708081705,TGSSADR J002337.0+154513,0.28067922919182964,,0.0,4.47,0.4524477663607781,28.984995489888938,1.7937972577258878,0.15921289650018844
TGSSADR J002336.2-025306,5.90089,-2.88527,1.0,,0.0,,0.0,1.94,0.22301569919856232,34.27203854753577,0.6082904631812224,0.06502988057462393
TGSSADR J002439.9-083119,6.16629,-8.52214,1.0,,0.0,,0.0,1.8,0.21095022671771663,37.21653788276995,0.5531210498277974,0.06875582057763194
TGSSADR J002546.6-124724,6.44426,-12.79025,1.0,,0.0,,0.0,1.66,0.19379370265788742,39.72875703307729,0.989774306498458,0.09775375652453253
TGSSADR J002609.3-124748,6.53895,-12.79692,1.0,,0.0,,0.0,5.58,0.5668897527594047,39.65924250750421,1.1218041021897063,0.10973520328060381
TGSSADR J002610.3+080759,6.54332,8.13315,0.9999908286054047,,0.0,,0.0,2.51,0.2605782023941733,29.397046683109703,0.7690532222515978,0.07713563989573483
TGSSADR J002615.2-041933,6.5636,-4.32584,1.0,,0.0,,0.0,0.75,0.13313526906447362,34.45179697809968,0.5561433472483199,0.06394700517363545
TGSSADR J002655.9+102942,6.73297,10.49514,0.9999998483273886,,0.0,,0.0,2.69,0.28064390745633233,28.693592782862265,0.6811031042327763,0.07643958267003226
TGSSADR J002712.4+125158,6.80188,12.86631,1.0,,0.0,,0.0,5.24,0.5286548742373491,28.281554918534024,1.2721591356513144,0.11834293148621723
TGSSADR J002735.8-031809,6.89938,-3.30252,1.0,,0.0,,0.0,1.21,0.15697452411515692,33.64306614332131,0.49597530116619915,0.06273679218793353
TGSSADR J002739.3+005952,6.91386,0.99794,1.0,,0.0,,0.0,3.95,0.4074616596258313,31.55366454018487,0.9344591173458342,0.08829687586463789
TGSSADR J002751.0+032228,6.96286,3.37468,1.0,,0.0,,0.0,1.36,0.15778466371291233,30.517835530505184,0.6058613697478745,0.0665989894309211
TGSSADR J002825.2-002724,7.10523,-0.45686,0.9361835579183669,TGSSADR J002830.8-002542,0.06381555946448887,,0.0,2.82,0.29920560912676264,32.03597303132373,0.5233836287758785,0.06337037445457326
TGSSADR J002833.3+005510,7.139,0.91951,0.9999978533736522,,0.0,,0.0,3.47,0.36112186624957116,31.383576990600048,0.8286964229799547,0.08059835730985226
TGSSADR J002908.9+113628,7.28742,11.60781,0.999996922677776,,0.0,,0.0,6.23,0.6258825786164878,27.972072268953433,0.7285007040658483,0.08478779557454935
TGSSADR J002922.6-111151,7.3443,-11.19757,1.0,,0.0,,0.0,5.39,0.5481979440906092,38.0164260945594,2.0967041256940813,0.18336014446353724
TGSSADR J003021.5-025553,7.58965,-2.93154,0.9998648215587149,,0.0,,0.0,1.97,0.22563023067867663,32.858316033495704,0.6204427426413555,0.06802743243928125
TGSSADR J003130.9+084312,7.87903,8.72,1.0,,0.0,,0.0,2.73,0.28448022911146226,27.976405270018073,0.7750733530952877,0.08041406144279192
TGSSADR J003147.6+215346,7.94835,21.89636,0.9999999999853119,,0.0,,0.0,6.14,0.6179773326313471,27.55410308983546,2.298678083323619,0.20626198292818995
TGSSADR J003153.0+044448,7.97101,4.74681,1.0,,0.0,,0.0,0.88,0.1258729540441744,29.074405552967402,0.6338614608569744,0.06928131207922482
TGSSADR J003157.7+025521,7.99073,2.92257,0.9999964795113537,,0.0,,0.0,1.16,0.14091131586751354,29.77193418704162,0.6995017393736322,0.0715893315105741
TGSSADR J003200.9-085137,8.00392,-8.86052,1.0,,0.0,,0.0,1.62,0.19581624044844959,35.998887786327174,1.0427804848747124,0.09747111144845545
TGSSADR J003207.9+013655,8.03317,1.61547,1.0,,0.0,,0.0,2.49,0.27221498919750836,30.280102010270028,1.4731301565989101,0.12913768844534065
TGSSADR J003238.3+195353,8.15965,19.89827,0.9616694237434149,,0.0,,0.0,3.81,0.3856954698708147,27.018397974587103,1.9947853246444693,0.1786108849008135
TGSSADR J003253.8+061910,8.22444,6.31963,1.0,,0.0,,0.0,3.4,0.3492849928051349,28.306928218712795,1.5541218623541888,0.1367880459969713
TGSSADR J003313.3-182602,8.30575,-18.43411,1.0,,0.0,,0.0,1.99,0.2227128210893697,42.47394449752896,1.0148438692765076,0.13244335621763623
TGSSADR J003314.8+062815,8.31197,6.47107,0.662392916202418,TGSSADR J003317.2+062720,0.33577068048772196,,0.0,13.0,1.3024592123033634,28.182768452251906,1.2087175660820155,0.12631710525732892
TGSSADR J003352.6-174028,8.46958,-17.67446,1.0,,0.0,,0.0,2.3,0.25495097112076054,41.80476596819576,1.0873423511255662,0.12767780259006897
TGSSADR J003354.6-073023,8.47789,-7.50659,1.0,,0.0,,0.0,10.46,1.0507692459709552,34.78912747307315,1.444352474475918,0.1374170710267745
TGSSADR J003355.5+100506,8.48144,10.08503,1.0,,0.0,,0.0,1.01,0.12884486610360343,27.087151196802257,0.6702544504305141,0.07717811792629065
TGSSADR J003414.4+392415,8.56031,39.40435,1.0,,0.0,,0.0,22.62,2.264209438185262,34.68650464393366,4.887628431207762,0.4962816090760227
TGSSADR J003421.8-053437,8.59102,-5.57699,1.0,,0.0,,0.0,1.54,0.19523318924133545,33.52213107182208,1.0257635563337386,0.09502128440545085
TGSSADR J003537.5+042739,8.90651,4.46092,1.0,,0.0,,0.0,4.12,0.4196951158686103,28.31768151265704,1.228134007611347,0.11169880300158047
TGSSADR J003555.4+155316,8.98117,15.88795,1.0,,0.0,,0.0,2.94,0.30005999933951627,25.989340756940845,0.9567347652308285,0.10180181209712635
TGSSADR J003606.4+183759,9.02702,18.63308,0.9981411645115817,,0.0,,0.0,23.35,2.335770788837259,26.056102445432774,1.2349498741205052,0.16788874156749967
TGSSADR J003623.7+100757,9.09896,10.13262,1.0,,0.0,,0.0,6.82,0.6866760685567176,26.490109010750473,0.5995217299988813,0.08245629524361373
TGSSADR J003627.0+001302,9.11261,0.21749,1.0,,0.0,,0.0,6.61,0.6700903054958146,29.97444154399918,0.8851586450863467,0.09032483165578234
TGSSADR J003636.9+080008,9.15383,8.00241,1.0,,0.0,,0.0,2.74,0.2854400116250545,26.93768631136238,0.9449564179978843,0.09197916848989086
TGSSADR J003646.2+154654,9.19257,15.78189,0.997596207359158,,0.0,,0.0,2.35,0.24253864714061193,25.783499708100486,0.763106304036374,0.09382633660583108
TGSSADR J003704.0-010909,9.26687,-1.15269,1.0,,0.0,,0.0,36.02,3.603998380844423,30.51531682348339,0.9180347219774891,0.1995182248779844
TGSSADR J003744.6+131956,9.43606,13.33248,1.0,,0.0,,0.0,20.79,2.0801782088845178,25.67790041149413,0.6536402889716375,0.13167159706675832
TGSSADR J003803.3+043651,9.51394,4.61442,1.0,,0.0,,0.0,1.62,0.18532134469139117,27.701134853652256,0.9026466470305782,0.08697192393649254
TGSSADR J003820.3-020740,9.5847,-2.12804,1.0,,0.0,,0.0,45.69,4.570848908446539,30.774794725169823,0.9775707483901821,0.24563212131865686
TGSSADR J003820.9+122756,9.58735,12.46564,0.5564528657143005,TGSSADR J003817.9+122731,0.44354713428569953,,0.0,7.07,0.7095414181793663,25.621168338829523,0.6783485714419736,0.08956528033483593
TGSSADR J003834.6+045049,9.64452,4.84717,1.0,,0.0,,0.0,2.25,0.23879907812614712,27.479042234788224,0.6065725617671115,0.07195236828538144
TGSSADR J003836.9+070704,9.65398,7.11795,1.0,,0.0,,0.0,1.3,0.15264337022655494,26.711869493489804,0.6584469596703463,0.07528183949376575
TGSSADR J003952.0+045531,9.96669,4.92541,0.9960022218916238,,0.0,,0.0,5.96,0.6027570034357539,27.15006193640517,0.7705557244774146,0.08416298257804583
TGSSADR J004048.9-094838,10.20416,-9.81083,0.9983256687570646,,0.0,,0.0,3.41,0.358302952433444,34.99929358069535,0.8197135444909089,0.08866440970724894
TGSSADR J004050.3+100322,10.20974,10.05628,1.0,,0.0,,0.0,32.79,3.280234991741685,25.404449540029685,0.6107777512830123,0.17978976146045503
TGSSADR J004054.9+331006,10.22883,33.16847,0.9999920708431602,,0.0,,0.0,16.78,1.680411923036125,29.935588445582358,2.5371226355330165,0.2834505496320274
TGSSADR J004118.7+255001,10.32826,25.83382,0.9999997953894365,,0.0,,0.0,10.75,1.078760863511339,26.506697968278655,2.2106647207294103,0.21463177598111924
TGSSADR J004125.9-014315,10.35801,-1.72092,0.9999999896567474,,0.0,,0.0,13.82,1.3863707713012001,29.896121654470537,1.049397915824896,0.11882047982737878
TGSSADR J004232.1-081546,10.63382,-8.26294,0.9915633019514314,,0.0,,0.0,4.41,0.4597618789133911,33.622601487536215,0.7217336024568973,0.08392362070317476
TGSSADR J004238.4+374449,10.6603,37.74714,1.0,,0.0,,0.0,5.64,0.5683273572346299,32.34386424427465,2.873245054440291,0.3688223562953577
TGSSADR J004243.0+124657,10.67938,12.78258,1.0,,0.0,,0.0,7.49,0.7522638936937122,24.515012328009448,1.5179727156288167,0.14187217609604907
TGSSADR J004245.9-061249,10.69133,-6.21376,0.8874776911957579,TGSSADR J004243.2-061131,0.0978465415211703,,0.0,2.19,0.2450734632209818,32.2801963469039,0.591717792099566,0.07548104627563784
TGSSADR J004317.6+173158,10.82374,17.53292,1.0,,0.0,,0.0,2.81,0.28958763237737467,24.267413225279665,1.0356426645609795,0.11191954028613423
TGSSADR J004333.8+064149,10.89118,6.69709,0.9898849558356226,,0.0,,0.0,6.0,0.6053098377805352,25.67253799557243,2.2866791890285914,0.19900025023559711
TGSSADR J004343.2-033144,10.93012,-3.52914,0.9999999999995639,,0.0,,0.0,1.43,0.17449641485684902,30.464109020142054,0.7771349002812254,0.0804481039038146
TGSSADR J004354.4-160450,10.97681,-16.08081,1.0,,0.0,,0.0,5.41,0.55016450611432,39.017637943862084,1.346806098434992,0.1391554860567487
TGSSADR J004409.6-050703,11.04041,-5.11763,1.0,,0.0,,0.0,3.81,0.39945086681101455,31.33638582444848,0.6411984178980589,0.07755128289643862
TGSSADR J004412.6-142620,11.05288,-14.43902,0.7974110447560555,TGSSADR J004411.1-142530,0.1942490205770036,,0.0,1.31,0.15893709178336624,37.749674262867835,0.9902985263170268,0.11189821711074549
TGSSADR J004444.6-140223,11.18612,-14.03973,1.0,,0.0,,0.0,2.48,0.2605839608647137,37.345776280951874,1.2682183071383684,0.12616568729800337
TGSSADR J004450.8+111740,11.21176,11.29454,1.0,,0.0,,0.0,2.87,0.2979412578764296,24.2058082413855,0.9188111359855026,0.09602391483324609
TGSSADR J004541.8+002104,11.42432,0.35131,1.0,,0.0,,0.0,4.3,0.44384683875416797,27.896943426132633,0.7180942523787373,0.08049604181080734
TGSSADR J004606.7-004343,11.52793,-0.72861,1.0,,0.0,,0.0,1.2,0.15620499813524671,28.39967442888799,0.8975376879872885,0.08789788088537666
TGSSADR J004630.6-000532,11.62777,-0.0925,1.0,,0.0,,0.0,2.32,0.2526341172535671,27.961725368205343,0.7601316238717728,0.08097127009596318
TGSSADR J004641.4+110251,11.67262,11.04771,1.0,,0.0,,0.0,3.44,0.35824014883146593,23.80034175754445,1.4317035278224681,0.1313491109150882
TGSSADR J004643.9+061011,11.68327,6.16982,0.6732294299484755,TGSSADR J004644.2+060930,0.3267705700515246,,0.0,6.19,0.6255085992435461,25.1185609493969,0.5869167136098705,0.08160698364793098
TGSSADR J004644.4-052201,11.68539,-5.36704,1.0,,0.0,,0.0,4.61,0.4763622693563147,30.984426368236686,1.897932947715155,0.16678496772022214
TGSSADR J004744.3-121027,11.93472,-12.17433,0.9999991750621033,,0.0,,0.0,3.47,0.3640178592520149,35.46600427674626,1.289845312994576,0.12547948816738497
TGSSADR J004758.4-060836,11.99361,-6.1435,0.9985427650622347,,0.0,,0.0,1.65,0.19830531783612984,31.230854802547032,0.6234911283278185,0.08047001534891594
TGSSADR J004822.4+013659,12.09337,1.61651,1.0,,0.0,,0.0,1.69,0.19147063111031343,26.68085316869309,0.8277725912239561,0.08508129189697859
TGSSADR J004858.4-062832,12.24364,-6.47565,1.0,,0.0,,0.0,4.83,0.4953675327460155,31.277139781290497,1.0468683514245334,0.10382012074707878
TGSSADR J004945.2-024259,12.43863,-2.71643,1.0,,0.0,,0.0,10.6,1.0692053502664849,28.773088195756674,0.9731910778212907,0.10859979443912786
TGSSADR J004954.1-100614,12.47547,-10.10403,1.0,,0.0,,0.0,2.58,0.27324713485590785,33.63439402975157,0.9596068567036187,0.10233612279417244
TGSSADR J005025.9-120117,12.60809,-12.0215,0.9999999996923883,,0.0,,0.0,3.21,0.3362157086560039,34.91997751198329,1.5719953842697647,0.14605282351514867
TGSSADR J005039.0-102735,12.66271,-10.45988,0.9615796374038164,,0.0,,0.0,3.94,0.4041484939384315,33.77222868559638,2.295925575955651,0.20115454071415173
TGSSADR J005049.9-032221,12.70821,-3.37263,1.0,,0.0,,0.0,4.82,0.504800969032644,28.964173356640927,0.8904913103586012,0.09444922001175199
TGSSADR J005108.1-065003,12.78416,-6.83434,1.0,,0.0,,0.0,1.96,0.22981732060841542,31.143343941082698,0.8270916602969169,0.09163899097786837
TGSSADR J005146.5+120143,12.94381,12.02867,1.0,,0.0,,0.0,7.29,0.7345345431509002,22.400981971988152,1.1220285847224039,0.11629498438152343
TGSSADR J005147.1+174709,12.94628,17.7861,0.9905958792342989,,0.0,,0.0,14.19,1.4225192024049467,22.265402756033687,2.008506852177685,0.19418950894914946
TGSSADR J005234.5-093819,13.14411,-9.63872,1.0,,0.0,,0.0,2.87,0.3073580864398417,32.835276938652626,1.307850766542522,0.12418052542422008
TGSSADR J005335.6+131049,13.39836,13.18039,0.8430185792131043,TGSSADR J005342.7+130931,0.15698142078689561,,0.0,11.14,1.1168688715360493,21.80318091277358,0.7357899512116428,0.1107405176167189
TGSSADR J005347.5+164208,13.44799,16.70224,1.0,,0.0,,0.0,8.99,0.9045446142369483,21.700079333287643,1.0404586879643953,0.1249293273223192
TGSSADR J005408.3-033356,13.53498,-3.5656,0.9999785299944135,,0.0,,0.0,13.75,1.3821088959148238,28.43433995592844,7.511327703444585,0.639811738708461
TGSSADR J005410.8-072216,13.54536,-7.37137,1.0,,0.0,,0.0,2.29,0.25404920413521953,30.938655435559205,0.941615030608146,0.09944536052160169
TGSSADR J005729.6+091752,14.37365,9.29794,1.0,,0.0,,0.0,10.06,1.0091759431044616,21.571575523149512,1.0470198195660891,0.11662849997229484
TGSSADR J005734.8-012325,14.39504,-1.39041,1.0,,0.0,,0.0,1.37,0.20314773422017968,26.406885672095438,0.8233516913599856,0.09036606708840281
TGSSADR J005805.0-053953,14.52115,-5.66474,0.9994102411165319,,0.0,,0.0,2.86,0.3141591837901683,29.092585045144116,0.9708714503581347,0.10166474498742809
TGSSADR J005905.5+000651,14.77301,0.11427,0.9540453399180292,,0.0,,0.0,2.99,0.32218162568117864,25.211652056630406,2.415948286282156,0.20901536361353534
TGSSADR J005906.5-170041,14.77731,-17.01158,0.9934984286185435,,0.0,,0.0,21.09,2.1136416594419374,37.5510298315079,4.909975214828626,0.43561959129701777
TGSSADR J010000.5+041644,15.00219,4.27916,1.0,,0.0,,0.0,3.49,0.36592485640433675,22.85026492021086,0.6884226698319892,0.08923737201404099
TGSSADR J010020.9-074718,15.08745,-7.78843,1.0,,0.0,,0.0,1.25,0.16007810686668938,30.18628636581825,0.7193538677730512,0.09790500806956874
TGSSADR J010042.6-050236,15.17781,-5.0436,0.9953642399051345,,0.0,,0.0,1.83,0.21883555681600617,28.183223812786483,0.8100862220365013,0.09615850907118609
TGSSADR J010130.6-032354,15.37762,-3.39847,1.0,,0.0,,0.0,2.12,0.24360622837681112,26.935588276327703,1.1517046534170645,0.11301731819219128
TGSSADR J010159.9-105556,15.49982,-10.93229,1.0,,0.0,,0.0,4.06,0.4158557394066228,32.28088617593339,1.7698512577410073,0.16360030378852355
TGSSADR J010212.1+055514,15.55055,5.92057,1.0,,0.0,,0.0,1.88,0.2285694611730374,21.63687868372285,0.832304018174699,0.09729916747905525
TGSSADR J010250.1+255216,15.70906,25.87135,0.9520681048110169,,0.0,,0.0,8.31,0.8396195978516504,22.115459479175072,2.837647396133791,0.26799393619657585
TGSSADR J010253.1-120541,15.72141,-12.09491,1.0,,0.0,,0.0,4.04,0.4139033674198058,33.08843538836021,1.1023968961164041,0.1289496836627724
TGSSADR J010304.7-113048,15.7697,-11.51358,0.6884666577678131,TGSSADR J010305.8-113152,0.31153334223218676,,0.0,5.83,0.5899059177087955,32.56365683187428,1.871758752544413,0.1742843861599257
TGSSADR J010329.0+052131,15.87098,5.35882,0.9989715933177695,,0.0,,0.0,2.46,0.278237309929949,21.571309344045392,2.336399038837465,0.20362420618217644
TGSSADR J010330.4+023550,15.87702,2.59742,1.0,,0.0,,0.0,1.08,0.1541557679616343,22.885490276134796,0.7554987098038172,0.09336164817427144
TGSSADR J010417.1-021536,16.07133,-2.26027,0.999419257374916,,0.0,,0.0,3.41,0.3614982782945486,25.624048059317115,0.8725020996225101,0.09943063457513134
TGSSADR J010422.4-123516,16.09357,-12.58779,0.9999998180144136,,0.0,,0.0,12.84,1.2887032393275966,33.26411240365257,1.2814433258631344,0.15298821690083395
TGSSADR J010550.4-033439,16.46022,-3.57756,1.0,,0.0,,0.0,2.25,0.2462214456500961,26.237954574584542,0.7889431551279094,0.0989146781340727
TGSSADR J010555.7+062809,16.48246,6.46939,0.723118671482928,TGSSADR J010558.4+062821,0.27688132851707203,,0.0,6.3,0.6453681307590933,20.558956047210607,0.9068104476095925,0.10737574168796359
TGSSADR J010826.7-003724,17.11145,-0.62339,0.9999875342203819,,0.0,,0.0,1.31,0.16480594285051506,23.791061828794252,1.001704367431648,0.10646988977382493
TGSSADR J010838.6+013457,17.16112,1.58259,1.0,,0.0,,0.0,6.26,0.6355910859388104,22.383844732334957,1.7905363303262192,0.16354885340638495
TGSSADR J010850.9+131840,17.2122,13.31111,0.9650072950897016,,0.0,,0.0,56.78,5.6788804014583345,18.11378346062122,1.2913313204006382,0.31254797965144154
TGSSADR J010938.8-144236,17.41173,-14.71002,1.0,,0.0,,0.0,4.53,0.4639062613359084,34.21609732274598,1.6569695613430726,0.17585297888515966
TGSSADR J011612.3-113614,19.05157,-11.60399,1.0,,0.0,,0.0,6.88,0.6952294700637293,30.778099466281315,1.228339922919274,0.15269192258341743
TGSSADR J011732.6+033518,19.38585,3.58836,1.0,,0.0,,0.0,2.48,0.27550680627221313,19.407914090017215,1.2305507430032816,0.1281682993976993
TGSSADR J011815.3-012031,19.56396,-1.342,1.0,,0.0,,0.0,5.43,0.5540297656502262,22.421195169354462,3.008662744946617,0.26227340118619336
TGSSADR J011818.4+025805,19.57708,2.9682,1.0,,0.0,,0.0,18.81,1.8854868861510947,19.601927344807002,1.4646740525386377,0.1701110515611726
TGSSADR J011824.1-132624,19.60077,-13.44012,1.0,,0.0,,0.0,2.79,0.29315695201568925,32.05555049952281,2.143185951945271,0.20978230655883467
TGSSADR J011901.2+082954,19.7552,8.49842,0.999661250246274,,0.0,,0.0,7.02,0.7139355685790603,16.758270141371398,1.333428685741324,0.14159244938685414
TGSSADR J012227.9-042127,20.61631,-4.35773,0.9998692462641197,,0.0,,0.0,4.72,0.4895753046818392,23.97201548448516,1.9652485375974222,0.1844320995211022
TGSSADR J013136.5-070357,22.90214,-7.06609,1.0,,0.0,,0.0,12.98,1.3066383902796874,24.891677112163222,1.411998431277077,0.17867546937298956
TGSSADR J013212.2-065237,23.05098,-6.87695,0.9887616579210833,,0.0,,0.0,4.01,0.4317418409326511,24.651857424638226,2.7537026199552006,0.25108614629159803
TGSSADR J014012.7-095657,25.05331,-9.94944,1.0,,0.0,,0.0,3.15,0.34077119122421673,26.451698498992904,1.9260980914885355,0.22329763859567325
TGSSADR J015323.8-033400,28.34934,-3.56678,0.984322493033755,,0.0,,0.0,11.98,1.2050327336135105,19.29496318125302,4.51868862306115,0.4071378423533228
TGSSADR J221509.4+132236,333.78934,13.37694,0.9999999884157084,,0.0,,0.0,9.14,0.918420417566558,59.96901127404746,1.5742176056126487,0.21589000251760482
TGSSADR J222514.6+052708,336.31094,5.45244,1.0,,0.0,,0.0,11.01,1.1075202254388181,59.07867611974124,1.2320075431192314,0.14599173749460675
TGSSADR J222908.0+091421,337.28345,9.2394,1.0,,0.0,,0.0,5.68,0.5826868620961788,57.31557476403667,1.3907259231348958,0.14713374678269822
TGSSADR J223236.4+114350,338.15186,11.73071,1.0,,0.0,,0.0,5.34,0.5473171070345387,56.11296036818331,1.2563336757631276,0.13910743781305715
TGSSADR J223345.2+015030,338.43857,1.84167,1.0,,0.0,,0.0,8.27,0.8356608612770993,57.90281455963213,0.9072136353960549,0.11281116095695064
TGSSADR J223932.8-042934,339.88675,-4.49291,1.0,,0.0,,0.0,14.83,1.4870739649526805,58.47622298550095,0.7686185741374826,0.11773036294375523
TGSSADR J224354.7+181444,340.97833,18.24582,0.999999780848372,,0.0,,0.0,9.94,1.0038106976651997,52.58629392526293,1.9822087378503626,0.19251366281277757
TGSSADR J224611.3-030036,341.5473,-3.01007,1.0,,0.0,,0.0,11.78,1.1862899886852736,56.41019890828966,1.6721914379514686,0.15917867957886786
TGSSADR J224816.2+182650,342.0676,18.4475,0.999999996107651,,0.0,,0.0,7.53,0.7641394050547068,51.54224941139969,1.564804505290578,0.16062177846412018
TGSSADR J224826.0-104357,342.10864,-10.73261,0.9999918856319548,,0.0,,0.0,4.68,0.47478835668789643,58.77598313583532,0.9472081385855776,0.10274115378637994
TGSSADR J224918.4+204833,342.32706,20.80923,1.0,,0.0,,0.0,5.33,0.5510798417960491,51.1773676658165,1.6060456524169953,0.16626486342412722
TGSSADR J225025.3+141952,342.60553,14.33122,0.9999999985976186,,0.0,,0.0,4.22,0.4314904204451194,51.4189399157416,1.6774706456735997,0.155432116146043
TGSSADR J225053.6-120455,342.72354,-12.08209,0.9999431629322151,,0.0,,0.0,1.81,0.19789137839359533,58.78052007882405,0.9953986382277344,0.1035104531761479
TGSSADR J225134.7+184840,342.89474,18.81115,1.0,,0.0,,0.0,15.69,1.5781827742477261,50.72515706078146,4.3219905343327865,0.37910725889096014
TGSSADR J225244.1+034436,343.18405,3.74334,1.0,,0.0,,0.0,3.43,0.35728000906511315,52.84773981771821,0.6661011431143119,0.07996218336974037
TGSSADR J225357.7+160852,343.49045,16.14798,1.0,,0.0,,0.0,7.96,0.8065457239569381,50.364297002780454,2.2870103772768915,0.20550049502354018
TGSSADR J225410.4+113638,343.54337,11.61058,1.0,,0.0,,0.0,12.34,1.2408287699835603,50.90804940184655,1.3400717297092024,0.13884526051950832
TGSSADR J225420.9+134147,343.5874,13.69659,0.9999999996500767,,0.0,,0.0,7.62,0.7786167102077858,50.540389598306945,0.89776549223922,0.10817020234947286
TGSSADR J225503.7+131333,343.7658,13.22591,0.7542695925853696,TGSSADR J225516.4+131219,0.24573040741463037,,0.0,21.09,2.115060534173234,50.43352909837733,3.657604324139125,0.3299067638790874
TGSSADR J225707.1+165822,344.27982,16.97283,0.9998371542878776,,0.0,,0.0,15.64,1.569393547250524,49.566464292418196,0.9693858125598245,0.13548436875787037
TGSSADR J225741.9+093254,344.4249,9.54843,1.0,,0.0,,0.0,5.66,0.5765899605403486,50.35540816183465,0.9084514513680849,0.09689709268489906
TGSSADR J230134.5+083756,345.3939,8.63249,1.0,,0.0,,0.0,5.81,0.5913213958752487,49.650016851375646,1.2939671290884907,0.12074912041449098
TGSSADR J230447.2+225715,346.19687,22.95439,0.7345207652075187,TGSSADR J230450.3+225743,0.26547923478863455,,0.0,3.55,0.37473323307484496,47.58053931956776,1.116978171609371,0.13930260429348731
TGSSADR J230459.4-021902,346.24756,-2.31733,1.0,,0.0,,0.0,6.77,0.69341834357449,51.837988396296296,0.9773764018983327,0.09605031927912283
TGSSADR J230615.4-045948,346.56427,-4.99683,1.0,,0.0,,0.0,7.45,0.7619875133072043,52.493785321811885,0.645252637765147,0.07795040814172018
TGSSADR J230627.7-113524,346.6157,-11.59008,1.0,,0.0,,0.0,3.86,0.3942029827579892,55.11372780074649,1.0247574821106353,0.09945744005809422
TGSSADR J230642.6+005650,346.67773,0.9474,1.0,,0.0,,0.0,8.69,0.8759343165668811,50.336620905628536,0.8690063867475143,0.09308478712932872
TGSSADR J230652.8-005634,346.72037,-0.94301,1.0,,0.0,,0.0,2.33,0.25766062235734044,50.84217569853817,0.5600930794297444,0.06500003227083617
TGSSADR J230726.4+040624,346.86035,4.10676,1.0,,0.0,,0.0,5.57,0.5697797982373081,49.28147813473251,2.0425489313809613,0.17786543248258388
TGSSADR J230816.5+022850,347.06897,2.48073,1.0,,0.0,,0.0,6.76,0.6848912547358847,49.50154460930869,0.5117599144053118,0.07133357543047364
TGSSADR J230825.1+033703,347.10492,3.61751,1.0,,0.0,,0.0,4.62,0.47491471791736367,49.20445785870367,0.5638176009932904,0.06952432733080749
TGSSADR J231002.8+111403,347.5119,11.23429,1.0,,0.0,,0.0,1.1,0.15556349312544593,47.1440937279477,0.7036455154958807,0.08012460661009216
TGSSADR J231042.0+073541,347.67505,7.59483,0.9999886535238974,,0.0,,0.0,4.25,0.4390045556356674,47.66661670887228,0.5570590670589136,0.0716757209323445
TGSSADR J231050.9+020121,347.71246,2.02259,0.9999999211295374,,0.0,,0.0,4.4,0.4512205765369719,49.03192262791796,1.1052906734012724,0.10198802583125009
TGSSADR J231116.8-103850,347.8204,-10.64722,1.0,,0.0,,0.0,2.79,0.29024299747848636,53.682000843504994,1.0515765979597351,0.09861775012556791
TGSSADR J231121.9+254747,347.84164,25.79646,0.9999999899852223,,0.0,,0.0,6.09,0.6156143429363351,46.328193941265525,1.8219779257406838,0.18360684879062827
TGSSADR J231210.7+184643,348.0447,18.77883,0.6593207856457486,TGSSADR J231204.6+184439,0.3406792143542514,,0.0,7.92,0.801039332018866,45.91317251554415,0.887134183610683,0.11146695354351628
TGSSADR J231228.1+091928,348.11728,9.3245,0.48292017894537176,TGSSADR J231226.3+092016,0.27675631695085345,TGSSADR J231229.9+091837,0.2403235041037749,20.07,2.0105842128244,46.89234891765233,4.762278670942727,0.41614022885944535
TGSSADR J231232.6+131446,348.1362,13.24619,1.0,,0.0,,0.0,1.99,0.2184055883517923,46.248727174776995,1.0664069297427918,0.10236567109591979
TGSSADR J231257.9+051727,348.24136,5.29086,0.5604382573747757,TGSSADR J231257.9+051727,0.43956174262522435,,0.0,7.65,0.7743545789542973,47.66691971296636,0.678217867588806,0.08177712617256928
TGSSADR J231456.0+205338,348.73337,20.8939,1.0,,0.0,,0.0,1.42,0.17367786007211014,45.21823308810633,0.8510553173537452,0.11371101353563905
TGSSADR J231617.9+012948,349.07498,1.49667,0.9807015143505701,,0.0,,0.0,6.8,0.688839622705323,47.90131340231163,0.7239225173466415,0.07908054280599935
TGSSADR J231634.8-140905,349.14526,-14.15166,1.0,,0.0,,0.0,7.85,0.7890658937891126,54.1594938484081,0.7973055061390327,0.09373392220468849
TGSSADR J231634.8-162546,349.14502,-16.42954,1.0,,0.0,,0.0,11.74,1.177444668297528,55.31254888679099,1.0055151500736514,0.11854066627667291
TGSSADR J231635.2+040518,349.1467,4.08853,0.9908570760536677,,0.0,,0.0,57.0,5.701263017907197,47.08284245360827,11.980650141068862,1.0523882132874018
TGSSADR J231804.8+154713,349.5204,15.78706,0.9992824814807549,,0.0,,0.0,3.24,0.33626775233690065,44.668510558370315,0.6720725337212572,0.08577183048180807
TGSSADR J231911.4+175743,349.7979,17.96209,0.9983263192449612,,0.0,,0.0,3.61,0.37204971854531604,44.26213083703156,1.0483313189171422,0.10784556493664438
TGSSADR J231938.0-032444,349.90848,-3.41227,1.0,,0.0,,0.0,1.67,0.19465096677039842,48.784569820876044,0.5019665969177881,0.05907469257047774
TGSSADR J231942.9+072858,349.9289,7.48291,1.0,,0.0,,0.0,1.57,0.18614242381848045,45.51018170988068,0.7500552510816653,0.07489765248985947
TGSSADR J231947.3+074411,349.94736,7.73662,1.0,,0.0,,0.0,1.51,0.1811104635575029,45.442723587976865,0.5563485898617456,0.06559987586809354
TGSSADR J232007.6+122206,350.03186,12.36855,1.0,,0.0,,0.0,6.69,0.6737662854209873,44.54883379799328,2.490871263907274,0.2160884181392192
TGSSADR J232054.7+205008,350.22812,20.8356,0.6622368629278512,TGSSADR J232059.3+204745,0.3377631370721488,,0.0,1.32,0.15435025461149343,43.8200759252517,0.8532153945042937,0.10789596750043076
TGSSADR J232101.9-162305,350.25818,-16.38493,1.0,,0.0,,0.0,28.18,2.8191353588841688,54.38432201630315,6.372947181305277,0.5583808237565719
TGSSADR J232128.4+234648,350.36874,23.7801,1.0,,0.0,,0.0,18.38,1.8407182543224352,43.82061288998344,5.151070481495836,0.4491588463439591
TGSSADR J232142.2+223752,350.42603,22.63133,1.0,,0.0,,0.0,3.4,0.35440091250307004,43.702475959857914,1.0257588195463496,0.12312876206239542
TGSSADR J232146.4+185533,350.44348,18.9259,1.0,,0.0,,0.0,1.93,0.21295304322568306,43.61622687070027,0.8066835142897889,0.0980505070052192
TGSSADR J232236.0+081201,350.65033,8.20048,0.9991842511688708,,0.0,,0.0,1.36,0.16880758480329713,44.661938843225755,0.6824002511449022,0.07053478360108707
TGSSADR J232320.5+010949,350.83582,1.16378,1.0,,0.0,,0.0,2.81,0.301763146611842,46.37618407932903,1.0877074395224184,0.09799616819792165
TGSSADR J232349.4+032804,350.9561,3.46795,1.0,,0.0,,0.0,1.37,0.16961426953141828,45.53476812064421,0.7439989080579078,0.07253387713412822
TGSSADR J232411.2-123124,351.04697,-12.52336,1.0,,0.0,,0.0,6.03,0.60967944523874,51.75157318202195,0.5249687716485087,0.07527088672853545
TGSSADR J232441.9-073739,351.1748,-7.62756,0.9999999193733814,,0.0,,0.0,1.56,0.1753168500989549,49.35974855105374,0.5209366985806146,0.06049528863350812
TGSSADR J232519.6-045736,351.33176,-4.96015,1.0,,0.0,,0.0,18.17,1.8197497157640232,48.0923317387636,2.3892461411496417,0.22313941180822938
TGSSADR J232519.7-120728,351.33246,-12.12462,1.0,,0.0,,0.0,27.55,2.7564695863121904,51.3420391402134,1.5769411133900375,0.1948183286948074
TGSSADR J232553.5-033609,351.47296,-3.60261,1.0,,0.0,,0.0,6.84,0.6927885830055901,47.45009021472314,0.4986719440872069,0.0659333243343816
TGSSADR J232616.6+114507,351.5694,11.75202,1.0,,0.0,,0.0,2.16,0.2340000092983246,43.156658238559984,0.5701795741424096,0.07101844924610508
TGSSADR J232654.2-020214,351.72592,-2.0373,1.0,,0.0,,0.0,12.21,1.2259449454132763,46.61243173486735,0.4404144049587087,0.08041258255294413
TGSSADR J232747.9-144755,351.94983,-14.79882,1.0,,0.0,,0.0,2.75,0.2893527270369681,52.19759897816741,0.6170838087550837,0.07921418241417973
TGSSADR J232807.8+043939,352.03287,4.661,0.9999997940439117,,0.0,,0.0,1.11,0.15627219901966993,44.15493873295662,0.4605854643161435,0.05768271232684557
TGSSADR J232812.1-045609,352.05048,-4.93611,1.0,,0.0,,0.0,18.21,1.8237435858318936,47.46007733972557,0.5430669334469103,0.10789108815618677
TGSSADR J232834.9+171511,352.14575,17.25308,1.0,,0.0,,0.0,4.41,0.45008997676628887,42.05669412944042,1.2607846330414927,0.11921148853995878
TGSSADR J233004.0-052448,352.51675,-5.41335,0.9999999999786449,,0.0,,0.0,3.99,0.41134049285118446,47.247331656100826,0.5127137503074561,0.060649145193196134
TGSSADR J233008.2+044213,352.53433,4.70376,1.0,,0.0,,0.0,3.72,0.3827322860333725,43.67957441376168,1.865849068262256,0.16121226750379597
TGSSADR J233139.0-155651,352.91284,-15.94765,0.9999999999988176,,0.0,,0.0,4.27,0.43442950876410547,52.02068375438971,1.0478416054637039,0.10355547460953536
TGSSADR J233159.0+172855,352.99585,17.48205,1.0,,0.0,,0.0,12.7,1.2731849638591697,41.239633387717646,4.60776937734565,0.3966075106832115
TGSSADR J233212.7+213548,353.053,21.59692,0.841965224612048,TGSSADR J233213.4+213642,0.12310171366821121,,0.0,2.02,0.21726481294339603,41.257065941824685,0.8445741709671636,0.10720250566810526
TGSSADR J233225.5-095756,353.1066,-9.96577,1.0,,0.0,,0.0,12.97,1.3008493646711357,48.76638619145345,2.1136314998375676,0.1922841980610632
TGSSADR J233313.0+004907,353.30432,0.81869,1.0,,0.0,,0.0,4.09,0.41878516344949457,44.12065602464459,1.0516562347692031,0.09546854752321295
TGSSADR J233347.2-090304,353.44693,-9.05133,0.9981976769586126,,0.0,,0.0,4.95,0.5031152768113676,48.04812334822278,1.3932432124832934,0.12394326378157548
TGSSADR J233357.8-015607,353.49088,-1.93552,0.9952799947196674,,0.0,,0.0,3.4,0.35735137659431965,44.96772041904105,1.106207628010039,0.09900914982874766
TGSSADR J233409.5+094647,353.53967,9.7799,0.9882321419963599,,0.0,,0.0,1.08,0.14058449975264567,41.555805867517954,0.6203440197662461,0.06674275821483594
TGSSADR J233445.0+234318,353.68784,23.72188,1.0,,0.0,,0.0,2.95,0.31484123408824494,40.81907588235541,2.461133908358825,0.21750881790315282
TGSSADR J233456.5-043932,353.73563,-4.65896,1.0,,0.0,,0.0,7.35,0.7431857007840352,45.82115282107677,0.7312994279720725,0.0784443216887797
TGSSADR J233458.4+154549,353.74362,15.76372,1.0,,0.0,,0.0,3.17,0.3323988645213149,40.60610993639593,1.7942100672019972,0.15749242447825565
TGSSADR J233520.3-044142,353.83466,-4.69526,1.0,,0.0,,0.0,0.78,0.1348480605071879,45.741831127244886,0.4751260745138332,0.0555012057030715
TGSSADR J233520.4-013109,353.83517,-1.51943,0.9949363267026252,,0.0,,0.0,1.02,0.14284257036655462,44.49436895912455,0.4219680826160531,0.05283168509826715
TGSSADR J233529.8-073901,353.8742,-7.65054,1.0,,0.0,,0.0,1.68,0.19058855915647213,47.04850059385564,0.5200259055272396,0.0602403420217307
TGSSADR J233611.2+215006,354.04694,21.83509,1.0,,0.0,,0.0,1.44,0.169811667124728,40.35615156489492,0.8621606560527565,0.10723548244084295
TGSSADR J233618.6+133429,354.07776,13.57493,0.9999917645421547,,0.0,,0.0,2.8,0.2941088199518031,40.48304187855941,0.6220337587124537,0.0733784671182103
TGSSADR J233630.1+210845,354.12564,21.14591,1.0,,0.0,,0.0,9.36,0.9403169340034837,40.253245738244516,0.8742318913362856,0.11271684695719777
TGSSADR J233640.2+084952,354.16766,8.83111,1.0,,0.0,,0.0,8.52,0.8567403799557145,41.13311042023205,1.140535124095654,0.11023743208095645
TGSSADR J233650.0-043731,354.20865,-4.6253,0.9954502059358226,,0.0,,0.0,2.95,0.31148836753779824,45.36707389117563,0.4058402386277367,0.055196011148603605
TGSSADR J233736.3-062004,354.40167,-6.33465,1.0,,0.0,,0.0,2.99,0.31527924268546526,45.95818330316572,0.7770481242818822,0.07475909900314577
TGSSADR J233756.3-175223,354.4846,-17.87326,1.0,,0.0,,0.0,5.23,0.5290831708805189,51.9037712902693,0.9380435942809204,0.10517014545730198
TGSSADR J233807.6+032648,354.53183,3.44668,1.0,,0.0,,0.0,6.47,0.6546823452246312,42.14212483526329,1.8449468911677804,0.16162778345420592
TGSSADR J233831.4+112624,354.63083,11.44027,0.9999999929091773,,0.0,,0.0,0.92,0.11560276964158941,40.21114207760885,0.4892900284939984,0.06478565871220987
TGSSADR J233846.0+135711,354.69208,13.95306,1.0,,0.0,,0.0,1.36,0.15778466371291233,39.85100643271323,0.6068110026211554,0.07193438558985664
TGSSADR J233859.1-041333,354.74664,-4.22592,1.0,,0.0,,0.0,8.23,0.8279063505589457,44.74841700767232,1.2269041784110082,0.11491924747036737
TGSSADR J233900.3-021013,354.75146,-2.17044,0.9999999881658393,,0.0,,0.0,0.96,0.13862178719824647,43.88407112122713,0.5362500959148143,0.0575262337820535
TGSSADR J233906.8-020440,354.77847,-2.07789,1.0,,0.0,,0.0,2.76,0.2971127720957845,43.81150352378391,0.4575921061910701,0.05555382608927225
TGSSADR J233937.4-091432,354.9062,-9.24223,0.9999999999997023,,0.0,,0.0,2.3,0.2507987203009065,46.91836855781838,0.5028723917267222,0.06136521913826486
TGSSADR J233946.4-060412,354.9435,-6.07023,0.999999997590753,,0.0,,0.0,2.16,0.2340000092983246,45.357859270562855,1.0429965113319315,0.09358203608479179
TGSSADR J234009.8+062722,355.0409,6.45619,1.0,,0.0,,0.0,1.54,0.17837039964299972,40.827517753404045,0.7428278562969225,0.07183441149853764
TGSSADR J234023.2+222054,355.09668,22.34849,1.0,,0.0,,0.0,5.75,0.5820008596589271,39.42812696806757,3.670462742034981,0.31610162557205934
TGSSADR J234033.2+133300,355.13843,13.55007,1.0,,0.0,,0.0,5.31,0.5355940570664601,39.45469683850104,2.6843473860209497,0.23089053752094604
TGSSADR J234058.0+043114,355.2418,4.52074,0.7470109894031557,TGSSADR J234101.7+043110,0.2529890105968443,,0.0,13.49,1.3527013486153197,41.149416550700415,5.031959321691426,0.4313745221213732
TGSSADR J234112.7-162052,355.30322,-16.34778,1.0,,0.0,,0.0,18.01,1.8032473715735644,50.34393557358771,1.1011333868578697,0.13837905231737765
TGSSADR J234130.2+031726,355.37622,3.2907,1.0,,0.0,,0.0,1.61,0.18952836399507048,41.387779530928874,0.8100401707999785,0.0759122429343246
TGSSADR J234133.4-020601,355.3894,-2.10041,1.0,,0.0,,0.0,2.65,0.27986604956336547,43.27072685235773,0.4452554866777969,0.05478003266315923
TGSSADR J234207.3-092348,355.53073,-9.39676,1.0,,0.0,,0.0,6.44,0.6489499264842342,46.44867888130226,1.217849004679424,0.11231887022451581
TGSSADR J234240.5+022346,355.66885,2.39627,1.0,,0.0,,0.0,1.17,0.1476109739806331,41.39043118096928,0.490789546613428,0.05615705222562576
TGSSADR J234309.1-045635,355.78824,-4.94316,1.0,,0.0,,0.0,2.9,0.3036445391819871,44.11694764959617,0.566381701918535,0.060521365508535874
TGSSADR J234317.0+130102,355.82114,13.01746,1.0,,0.0,,0.0,2.03,0.21473006049491056,38.846763252886696,0.5828219787741321,0.06982914155611003
TGSSADR J234441.9-150412,356.1748,-15.07,0.9999721776851465,,0.0,,0.0,4.7,0.47675987853931345,48.94127885703266,1.1729043484656743,0.11057308402624379
TGSSADR J234459.5+072413,356.24792,7.40371,1.0,,0.0,,0.0,1.68,0.1819999952728932,39.43137863485659,0.9883938710980075,0.0893225075363661
TGSSADR J234504.1+294245,356.26746,29.71264,1.0,,0.0,,0.0,3.35,0.3468789331367824,39.5315482993284,1.5774733848092612,0.17442877388631237
TGSSADR J234615.7-063445,356.56555,-6.57925,1.0,,0.0,,0.0,1.66,0.18882796280095976,44.16414018032014,0.4913728651027693,0.05663193219773173
TGSSADR J234621.2+085241,356.58862,8.87808,1.0,,0.0,,0.0,3.17,0.326938839159458,38.77544160655118,1.2180302178944764,0.1085435839910917
TGSSADR J234636.8+093045,356.6535,9.51254,1.0,,0.0,,0.0,2.14,0.22846444844613464,38.587373885762666,1.3428228794612438,0.11815409717296396
TGSSADR J234643.9-072824,356.68307,-7.4735,0.9999910502861381,,0.0,,0.0,8.92,0.8975878864539467,44.5008826651061,0.9469655239607859,0.09663536255741434
TGSSADR J234755.8+221702,356.98273,22.28415,1.0,,0.0,,0.0,3.46,0.35512814919922675,37.71003612681079,1.0953412542650725,0.11650399458351554
TGSSADR J234828.1-073758,357.11743,-7.63281,1.0,,0.0,,0.0,4.18,0.4255866367298284,44.20384747814966,1.1966616214859764,0.10752032319919447
TGSSADR J234829.6+184405,357.12338,18.73481,1.0,,0.0,,0.0,13.18,1.3204257192883797,37.3542304762241,1.598637563466268,0.1572296031990451
TGSSADR J234831.7+062459,357.13235,6.41646,0.9999997085426444,,0.0,,0.0,5.78,0.5849649774965814,38.81780864775438,1.5075051619302866,0.13357930001338805
TGSSADR J234832.0+050732,357.1334,5.12582,1.0,,0.0,,0.0,4.66,0.4746114057021165,39.160995234655665,1.1185820678695289,0.10149729661938922
TGSSADR J234834.3+304541,357.14307,30.7616,1.0,,0.0,,0.0,2.46,0.2557655213639132,39.07887693865879,1.4638855198377658,0.17643375987892174
TGSSADR J234942.0+015054,357.4251,1.84841,0.9997193986938573,,0.0,,0.0,0.89,0.12657409051262877,39.92158915886167,0.41146817800559204,0.053201499713327036
TGSSADR J235003.1+101307,357.51297,10.21872,0.9962613528980345,,0.0,,0.0,3.12,0.31975614599349,37.62474918449352,0.5082200330343153,0.06321151274362595
TGSSADR J235004.5+070029,357.51883,7.00829,1.0,,0.0,,0.0,6.83,0.6889041952419634,38.29781139535512,1.729793779649172,0.15263009072189787
TGSSADR J235025.3-022443,357.60577,-2.41201,1.0,,0.0,,0.0,7.88,0.7956406336435807,41.38838024467744,3.6898163368098924,0.3153225434846631
TGSSADR J235034.2-042150,357.64282,-4.36411,1.0,,0.0,,0.0,1.22,0.16426807531276244,42.196341414396905,0.6438734741439961,0.06335710881206211
TGSSADR J235036.9-114513,357.65396,-11.7538,1.0,,0.0,,0.0,3.78,0.38856659465373095,45.90735184726386,1.4342559319865507,0.12691376181343977
TGSSADR J235056.4+043644,357.73523,4.61236,0.9958474250858076,,0.0,,0.0,2.07,0.22571884697557282,38.73740241011202,1.0316531450079058,0.09221661802035283
TGSSADR J235126.8+103453,357.86203,10.58166,0.9999998151670427,,0.0,,0.0,4.67,0.47380270877207137,37.22754271763075,1.4371386294527893,0.12768802292256778
TGSSADR J235130.1+220441,357.87555,22.07808,0.9999965626499573,,0.0,,0.0,5.31,0.5385731097696184,36.86472037898683,1.5793784977894438,0.14833180312011757
TGSSADR J235134.2-160741,357.89285,-16.12827,1.0,,0.0,,0.0,8.75,0.8777955343026775,48.19382891799949,1.0926844161289835,0.11271429626942607
TGSSADR J235156.2-010915,357.98428,-1.15437,1.0,,0.0,,0.0,12.28,1.232064906859922,40.50904698582918,0.7381548279172445,0.09259475359941705
TGSSADR J235157.7+282031,357.9905,28.34204,0.9999973524603167,,0.0,,0.0,4.24,0.43344663020324775,37.753542533133704,1.6189135494718294,0.1685184700773203
TGSSADR J235159.1+291030,357.99652,29.17506,1.0,,0.0,,0.0,9.81,0.9842566139186956,37.94998288587958,2.523890936271185,0.23577254487117466
TGSSADR J235239.9-074802,358.1666,-7.80064,0.9999999982216276,,0.0,,0.0,2.9,0.3008321878476584,43.389218551332334,0.4327174252934684,0.05865977592461751
TGSSADR J235254.6+060033,358.22766,6.00918,1.0,,0.0,,0.0,11.85,1.189211962059897,37.87507032668248,1.211100543176106,0.12162131058678939
TGSSADR J235340.5-051417,358.419,-5.23811,0.9999997408190849,,0.0,,0.0,1.76,0.20242529476903293,41.920624103956115,0.6746148844551948,0.06613792989010472
TGSSADR J235446.5+080443,358.69406,8.07883,0.8846827623420536,TGSSADR J235448.7+080620,0.11531723765794642,,0.0,2.92,0.3027606384084037,36.9168062843432,1.4077610384179404,0.12343686637314033
TGSSADR J235451.7-040503,358.71542,-4.08418,1.0,,0.0,,0.0,1.4,0.17204650426687318,41.12112207800226,0.49606316277046936,0.055869930438097334
TGSSADR J235512.2+095448,358.80115,9.91338,1.0,,0.0,,0.0,1.66,0.18015548543842264,36.405525696086805,0.867320310847529,0.08162637525957271
TGSSADR J235535.7-000248,358.8989,-0.04682,1.0,,0.0,,0.0,6.72,0.6793997145273035,39.247676370646786,0.39816401913584637,0.06107836067970214
TGSSADR J235553.5+154125,358.9731,15.69046,1.0,,0.0,,0.0,1.91,0.20707727649077087,35.632222735327225,0.8022066249706119,0.08397342129145534
TGSSADR J235646.6-083546,359.1944,-8.59624,1.0,,0.0,,0.0,1.54,0.17837039964299972,42.95694201899871,0.600748807951568,0.06334975608359332
TGSSADR J235705.8-022632,359.27435,-2.44233,1.0,,0.0,,0.0,8.62,0.8689902071595834,39.87982746532826,1.3903296241774332,0.12801670714743582
TGSSADR J235707.4+015043,359.2811,1.8454,1.0,,0.0,,0.0,2.18,0.2398416210932483,38.171605024056106,1.0204837988506588,0.09173664397889447
TGSSADR J235711.9+041751,359.29962,4.29758,1.0,,0.0,,0.0,1.58,0.18183509562198127,37.34950755305407,0.7113844278386617,0.06854451366987441
TGSSADR J235718.5+144607,359.32733,14.76886,0.9999997668188596,,0.0,,0.0,10.45,1.0480577082633913,35.3525223961113,1.0614778941177465,0.11180642289850866
TGSSADR J235731.1-112541,359.37985,-11.42809,1.0,,0.0,,0.0,5.54,0.561262858576127,44.344855824756365,0.8950198947959047,0.08857848413244822
TGSSADR J235756.5+050129,359.4857,5.02472,0.9969837242541586,,0.0,,0.0,1.13,0.14446106927461452,36.94707340040686,0.9430916808251348,0.08525587535528803
TGSSADR J235809.6-080003,359.54022,-8.00105,1.0,,0.0,,0.0,4.14,0.4236696703668292,42.344557213494795,1.2710593682117335,0.11322943300840184
TGSSADR J235812.2-083026,359.551,-8.50722,0.8098684758636707,TGSSADR J235811.2-083152,0.19013152413632933,,0.0,1.64,0.18707217905001916,42.614151634356325,0.45390968223913253,0.057870114887641905
TGSSADR J235825.2-004454,359.6052,-0.74852,0.5506428747172791,TGSSADR J235824.5-004418,0.4493571252827209,,0.0,8.21,0.827067715826072,38.87415316484046,1.0414109685554036,0.1011046100698562
TGSSADR J235903.5-023539,359.76465,-2.59419,0.7800033380807817,TGSSADR J235900.8-023443,0.21999666191921824,,0.0,3.47,0.36112186624957116,39.5159576197336,0.4005373534207565,0.05529484904763684
TGSSADR J235950.4+021008,359.96042,2.16894,1.0,,0.0,,0.0,1.75,0.2015564444467684,37.42932059375524,0.777167248152253,0.07317222475574288


==> anc/ips1_lo.vot <==
<?xml version='1.0'?>
<VOTABLE version="1.2"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.2">
<!--
 !  VOTable written by STIL version 3.1-1 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2017-05-08T07:26:53
 !-->
<RESOURCE>
<TABLE name="MWA IPS Catalogue Beta 2: Morgan et al. (2017)" nrows="353">
<PARAM arraysize="19" datatype="char" name="obsdate" ucd="time.epoch" value="2015-04-29T00:37:00">
<DESCRIPTION>Observation Date</DESCRIPTION>
</PARAM>
<PARAM datatype="int" name="frequency" ucd="em.freq" unit="MHz" value="79">
<DESCRIPTION>Observing Frequency</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="position_crossmatch" ucd="meta.bib.bibcode" value="2017A&amp;A...598A..78I">
<DESCRIPTION>Source Position Crossmatch Catalogue</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="flux_density_crossmatch" ucd="meta.bib.bibcode" value="2014MNRAS.440..327L">
<DESCRIPTION>Flux Density Crossmatch Catalogue</DESCRIPTION>
</PARAM>
<FIELD ID="Source_name" arraysize="24" datatype="char" name="name_match1" ucd="meta.id;meta.main;meta.cross">
<DESCRIPTION>Source name of best match</DESCRIPTION>
</FIELD>
<FIELD ID="RA_tgss" datatype="float" name="RAJ2000_match1" ucd="pos.eq.ra" unit="deg">
<DESCRIPTION>Right Ascension J2000.0 of best match</DESCRIPTION>
</FIELD>
<FIELD ID="DEC_tgss" datatype="float" name="DEJ2000_match1" ucd="pos.eq.de" unit="deg">
<DESCRIPTION>Declination J2000.0 of best match</DESCRIPTION>
</FIELD>
<FIELD ID="p_match1" datatype="double" name="p_match1" ucd="stat.probability">
<DESCRIPTION>Probability that best match is correct match</DESCRIPTION>
</FIELD>
<FIELD ID="name_match2" arraysize="24" datatype="char" name="name_match2" ucd="meta.cross">
<DESCRIPTION>Source name of 2nd best match</DESCRIPTION>
</FIELD>
<FIELD ID="p_match2" datatype="double" name="p_match2" ucd="stat.probability">
<DESCRIPTION>Probability that 2nd best match is correct match</DESCRIPTION>
</FIELD>
<FIELD ID="name_match3" arraysize="24" datatype="char" name="name_match3" ucd="meta.cross">
<DESCRIPTION>Source name of 3rd best match best match</DESCRIPTION>
</FIELD>
<FIELD ID="p_match3" datatype="double" name="p_match3" ucd="stat.probability">
<DESCRIPTION>Probability that 3rd best match is correct match</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="S" ucd="phot.flux.density" unit="Jy">
<DESCRIPTION>Flux Density of best match</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="e_S" ucd="stat.error;phot.flux.density" unit="Jy">
<DESCRIPTION>Error on S</DESCRIPTION>
</FIELD>
<FIELD ID="SunSeparation" datatype="double" name="elongation" ucd="pos.angDistance" unit="deg">
<DESCRIPTION>Solar Elongation on date of observation</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="dS" ucd="src.var.amplitude" unit="Jy">
<DESCRIPTION>Scintillating Flux Density on date of observation</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="e_dS" ucd="src.var.amplitude;stat.error" unit="Jy">
<DESCRIPTION>Error on dS</DESCRIPTION>
</FIELD>
<DATA>
<TABLEDATA>
  <TR>
    <TD>TGSSADR J000031.6-025143</TD>
    <TD>0.1318</TD>
    <TD>-2.86215</TD>
    <TD>0.9999999770758726</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.12</TD>
    <TD>0.32763393163240906</TD>
    <TD>39.304747035451534</TD>
    <TD>0.8613788805109309</TD>
    <TD>0.08020828007535198</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000040.0-142348</TD>
    <TD>0.16707</TD>
    <TD>-14.39676</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.6</TD>
    <TD>0.46872165713771596</TD>
    <TD>45.44990831772902</TD>
    <TD>0.6393123598475909</TD>
    <TD>0.08002254350524385</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000057.6-105431</TD>
    <TD>0.24003</TD>
    <TD>-10.90888</TD>
    <TD>0.9999999829799615</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.91</TD>
    <TD>1.094705881663679</TD>
    <TD>43.33813186263027</TD>
    <TD>2.949164873462423</TD>
    <TD>0.2570181240416449</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000105.4-165926</TD>
    <TD>0.27256</TD>
    <TD>-16.99061</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.89</TD>
    <TD>0.8925923261807065</TD>
    <TD>47.019610206617344</TD>
    <TD>0.8760793390330992</TD>
    <TD>0.10562831712552322</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000115.5+084638</TD>
    <TD>0.31478</TD>
    <TD>8.77727</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.4</TD>
    <TD>0.44553339766403294</TD>
    <TD>35.21101532244498</TD>
    <TD>1.0499881056173253</TD>
    <TD>0.09708311927956012</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000123.1-132603</TD>
    <TD>0.34665</TD>
    <TD>-13.4342</TD>
    <TD>0.5051163935949861</TD>
    <TD>TGSSADR J000126.0-132632</TD>
    <TD>0.49488360640501394</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.94</TD>
    <TD>0.21385977383295818</TD>
    <TD>44.741705916182035</TD>
    <TD>0.8498024083878088</TD>
    <TD>0.08495787673915406</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000130.9+110140</TD>
    <TD>0.37912</TD>
    <TD>11.02801</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.9</TD>
    <TD>0.5941380406059523</TD>
    <TD>34.74265901398657</TD>
    <TD>2.0297302163263398</TD>
    <TD>0.17679732852675653</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000132.7+145608</TD>
    <TD>0.38644</TD>
    <TD>14.93579</TD>
    <TD>0.9971616137618692</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.83</TD>
    <TD>0.19972231043275895</TD>
    <TD>34.30388578338246</TD>
    <TD>0.698012856515343</TD>
    <TD>0.0782531033160011</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000221.7-140643</TD>
    <TD>0.59061</TD>
    <TD>-14.11211</TD>
    <TD>0.9838010808191315</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.53</TD>
    <TD>0.5602758462119656</TD>
    <TD>44.96675599714797</TD>
    <TD>0.6945836090598323</TD>
    <TD>0.0824320161346524</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000225.6-074336</TD>
    <TD>0.60688</TD>
    <TD>-7.72683</TD>
    <TD>0.9658488151150684</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.2</TD>
    <TD>0.42953461399752413</TD>
    <TD>41.27011620931172</TD>
    <TD>0.5922476661879967</TD>
    <TD>0.06573161728547537</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000240.1+021302</TD>
    <TD>0.66747</TD>
    <TD>2.21744</TD>
    <TD>0.9999996031834899</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.31</TD>
    <TD>0.16480594285051506</TD>
    <TD>36.75903219713545</TD>
    <TD>0.5270123695745378</TD>
    <TD>0.058344942680959695</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000311.4+035018</TD>
    <TD>0.79787</TD>
    <TD>3.8385</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.5</TD>
    <TD>0.17492855868533927</TD>
    <TD>36.08819002465141</TD>
    <TD>0.7164542061061988</TD>
    <TD>0.06911217181509731</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000321.9-172712</TD>
    <TD>0.84165</TD>
    <TD>-17.45336</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>17.26</TD>
    <TD>1.7278530257877573</TD>
    <TD>46.88672680979383</TD>
    <TD>2.571399826387027</TD>
    <TD>0.23880706593531384</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000340.9+130636</TD>
    <TD>0.92081</TD>
    <TD>13.11025</TD>
    <TD>0.5856125479786551</TD>
    <TD>TGSSADR J000339.7+130728</TD>
    <TD>0.2974520353502913</TD>
    <TD>TGSSADR J000349.1+130629</TD>
    <TD>0.06754550503478356</TD>
    <TD>19.93</TD>
    <TD>1.99422895417873</TD>
    <TD>33.950703984936816</TD>
    <TD>1.1273473231456845</TD>
    <TD>0.14281303575930837</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000355.5-032322</TD>
    <TD>0.98131</TD>
    <TD>-3.38965</TD>
    <TD>0.9999999081287732</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.21</TD>
    <TD>0.15697452411515692</TD>
    <TD>38.79385112919613</TD>
    <TD>0.8647275881938875</TD>
    <TD>0.07930119964776432</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000356.1-105302</TD>
    <TD>0.98392</TD>
    <TD>-10.88412</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9</TD>
    <TD>0.3036445391819871</TD>
    <TD>42.71892954365883</TD>
    <TD>0.6850965970773982</TD>
    <TD>0.07260654843215485</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000401.5+060730</TD>
    <TD>1.0064</TD>
    <TD>6.12517</TD>
    <TD>0.5502852839986567</TD>
    <TD>TGSSADR J000403.9+060709</TD>
    <TD>0.4497147160013433</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.9</TD>
    <TD>0.4964876726162555</TD>
    <TD>35.1960947393028</TD>
    <TD>1.8714954025237427</TD>
    <TD>0.16246445163955334</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000407.0+012933</TD>
    <TD>1.02931</TD>
    <TD>1.49276</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.76</TD>
    <TD>0.12560254835418241</TD>
    <TD>36.689426287863604</TD>
    <TD>0.48994097878943477</TD>
    <TD>0.059385809713530656</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000409.8+171750</TD>
    <TD>1.04094</TD>
    <TD>17.29746</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.22</TD>
    <TD>0.6284775052009196</TD>
    <TD>33.64160369978735</TD>
    <TD>0.8100302713019739</TD>
    <TD>0.09190022225912055</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000555.6+313948</TD>
    <TD>1.48208</TD>
    <TD>31.66357</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.03</TD>
    <TD>0.5093221189194694</TD>
    <TD>35.825229213322274</TD>
    <TD>1.7432698822939312</TD>
    <TD>0.19801613434710585</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000559.0-061151</TD>
    <TD>1.49623</TD>
    <TD>-6.19751</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.84</TD>
    <TD>0.30455868891510346</TD>
    <TD>39.73479428438474</TD>
    <TD>0.955352367332745</TD>
    <TD>0.0881299117091218</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000559.3+160946</TD>
    <TD>1.49719</TD>
    <TD>16.16293</TD>
    <TD>0.7718071412907547</TD>
    <TD>TGSSADR J000558.8+160811</TD>
    <TD>0.22819285870924538</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.8</TD>
    <TD>0.884590319986075</TD>
    <TD>33.20931589783034</TD>
    <TD>0.7180811027603612</TD>
    <TD>0.09111602779429494</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000611.0-014151</TD>
    <TD>1.5461</TD>
    <TD>-1.69752</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.96</TD>
    <TD>0.22981732060841542</TD>
    <TD>37.50603417530895</TD>
    <TD>0.5705195353306942</TD>
    <TD>0.061584183698246864</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000613.8-062334</TD>
    <TD>1.55777</TD>
    <TD>-6.39285</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.64</TD>
    <TD>0.20321416999575126</TD>
    <TD>39.774320708212805</TD>
    <TD>0.7411114747199978</TD>
    <TD>0.07230367067959423</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000616.8+053954</TD>
    <TD>1.57028</TD>
    <TD>5.66521</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.64</TD>
    <TD>0.19208331481108784</TD>
    <TD>34.79432719070051</TD>
    <TD>0.5136280435113932</TD>
    <TD>0.05911983318036691</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000622.5-000425</TD>
    <TD>1.59408</TD>
    <TD>-0.07376</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>26.52</TD>
    <TD>2.654280362483723</TD>
    <TD>36.792127850888264</TD>
    <TD>9.344309080483251</TD>
    <TD>0.8012688141930071</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000706.2+053611</TD>
    <TD>1.77597</TD>
    <TD>5.60307</TD>
    <TD>0.6930980481358173</TD>
    <TD>TGSSADR J000711.5+053539</TD>
    <TD>0.249562505750024</TD>
    <TD>TGSSADR J000700.7+053552</TD>
    <TD>0.05733944606286242</TD>
    <TD>5.0</TD>
    <TD>0.5099019516515143</TD>
    <TD>34.6054624703921</TD>
    <TD>0.5894499995096408</TD>
    <TD>0.0666011847137512</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000822.9+125739</TD>
    <TD>2.0957</TD>
    <TD>12.96092</TD>
    <TD>0.9153093945166303</TD>
    <TD>TGSSADR J000834.9+125648</TD>
    <TD>0.08469060548336972</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.31</TD>
    <TD>0.15349592246936633</TD>
    <TD>32.799661921318666</TD>
    <TD>0.662260853761777</TD>
    <TD>0.07333732937238303</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000829.3-055845</TD>
    <TD>2.1222</TD>
    <TD>-5.97941</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.49</TD>
    <TD>1.1542534155339652</TD>
    <TD>39.08929196566059</TD>
    <TD>4.459377636705279</TD>
    <TD>0.3822237688460689</TD>
  </TR>
  <TR>
    <TD>TGSSADR J000830.8-142002</TD>
    <TD>2.12867</TD>
    <TD>-14.33392</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.37</TD>
    <TD>0.3488108268537725</TD>
    <TD>43.91821127252468</TD>
    <TD>0.88532094645699</TD>
    <TD>0.09096766232483684</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001111.8-025939</TD>
    <TD>2.7992</TD>
    <TD>-2.99435</TD>
    <TD>0.7370802827048389</TD>
    <TD>TGSSADR J001109.1-025843</TD>
    <TD>0.26283691590180575</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.32</TD>
    <TD>0.3467333209620112</TD>
    <TD>37.00568638065022</TD>
    <TD>0.4872744509028019</TD>
    <TD>0.05836045906708923</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001135.2+082355</TD>
    <TD>2.89677</TD>
    <TD>8.39872</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.37</TD>
    <TD>0.44109975043852767</TD>
    <TD>32.823059329071036</TD>
    <TD>0.5254215134988754</TD>
    <TD>0.0651047482603494</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001213.5+061009</TD>
    <TD>3.0566</TD>
    <TD>6.16917</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.2</TD>
    <TD>0.42953461399752413</TD>
    <TD>33.24386320466083</TD>
    <TD>0.8016264439242475</TD>
    <TD>0.07866721112652657</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001218.5+184335</TD>
    <TD>3.07744</TD>
    <TD>18.72662</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.03</TD>
    <TD>0.5078474388519092</TD>
    <TD>31.73991024970279</TD>
    <TD>1.596662920991662</TD>
    <TD>0.1460352821414246</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001253.1+035528</TD>
    <TD>3.22152</TD>
    <TD>3.92471</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.89</TD>
    <TD>0.14149558160677225</TD>
    <TD>33.77656180912891</TD>
    <TD>0.48878152571957423</TD>
    <TD>0.057639639021734156</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001310.7+005137</TD>
    <TD>3.29469</TD>
    <TD>0.86031</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.71</TD>
    <TD>1.1744534940038074</TD>
    <TD>34.85085619668733</TD>
    <TD>0.7572031255848495</TD>
    <TD>0.0931619057027039</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001343.9+344142</TD>
    <TD>3.43332</TD>
    <TD>34.69503</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.13</TD>
    <TD>0.9184601358768573</TD>
    <TD>35.57497492292397</TD>
    <TD>2.066836787491354</TD>
    <TD>0.24745932867196763</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001401.6+054510</TD>
    <TD>3.50675</TD>
    <TD>5.75296</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.08</TD>
    <TD>0.9115174084234032</TD>
    <TD>32.93435598823818</TD>
    <TD>2.633616604981911</TD>
    <TD>0.2288706604683595</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001416.8+282116</TD>
    <TD>3.57015</TD>
    <TD>28.35464</TD>
    <TD>0.9999908304391806</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.12</TD>
    <TD>0.4179042840313937</TD>
    <TD>33.04877111155148</TD>
    <TD>1.6337777384634928</TD>
    <TD>0.17190538375884273</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001425.4-020557</TD>
    <TD>3.60623</TD>
    <TD>-2.09917</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.04</TD>
    <TD>0.22297084806614004</TD>
    <TD>35.861005451748206</TD>
    <TD>0.8598267805004963</TD>
    <TD>0.0795869651984629</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001452.4+135956</TD>
    <TD>3.71855</TD>
    <TD>13.99901</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.65</TD>
    <TD>0.9675354910379607</TD>
    <TD>31.173407782216458</TD>
    <TD>2.5177942334269265</TD>
    <TD>0.2211980240872497</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001508.4+082802</TD>
    <TD>3.78535</TD>
    <TD>8.46749</TD>
    <TD>0.9999999998583243</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.37</TD>
    <TD>0.2471214167514096</TD>
    <TD>31.959922377127633</TD>
    <TD>0.5162900077213342</TD>
    <TD>0.06375697889591733</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001512.0+112528</TD>
    <TD>3.80022</TD>
    <TD>11.42448</TD>
    <TD>0.9999999585214335</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.82</TD>
    <TD>0.5861945240473574</TD>
    <TD>31.37961390374212</TD>
    <TD>0.5417120656769634</TD>
    <TD>0.0729400177299443</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001549.4+072953</TD>
    <TD>3.95621</TD>
    <TD>7.49833</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.49</TD>
    <TD>0.2615358487642326</TD>
    <TD>32.02761046612044</TD>
    <TD>0.7781101578287034</TD>
    <TD>0.07630752068645481</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001621.7+122650</TD>
    <TD>4.09056</TD>
    <TD>12.44743</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.28</TD>
    <TD>0.335386341649287</TD>
    <TD>30.96625480208997</TD>
    <TD>0.8287063609245282</TD>
    <TD>0.08363052291848494</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001625.0+133111</TD>
    <TD>4.10446</TD>
    <TD>13.51984</TD>
    <TD>0.9999999746040373</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.25</TD>
    <TD>0.6289077834163951</TD>
    <TD>30.833440395722054</TD>
    <TD>1.9109058115530344</TD>
    <TD>0.16850903479998086</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001627.2+092924</TD>
    <TD>4.11341</TD>
    <TD>9.49015</TD>
    <TD>0.9999999890671935</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.68</TD>
    <TD>0.1783928195771269</TD>
    <TD>31.435408603786033</TD>
    <TD>0.5367578950770086</TD>
    <TD>0.06523640300394527</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001642.0+080716</TD>
    <TD>4.17529</TD>
    <TD>8.12119</TD>
    <TD>0.9999986703707803</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.88</TD>
    <TD>0.1258729540441744</TD>
    <TD>31.65449403973776</TD>
    <TD>0.5328320877601842</TD>
    <TD>0.0633640784272048</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001708.0-125625</TD>
    <TD>4.28344</TD>
    <TD>-12.94032</TD>
    <TD>0.998973860369116</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.05</TD>
    <TD>0.9105081190308156</TD>
    <TD>41.42661587480673</TD>
    <TD>1.6061387492420423</TD>
    <TD>0.14834349429302224</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001724.3-071624</TD>
    <TD>4.35137</TD>
    <TD>-7.27357</TD>
    <TD>0.9999997033376741</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.15</TD>
    <TD>0.14603081899163425</TD>
    <TD>37.93739703584383</TD>
    <TD>0.6263754416642189</TD>
    <TD>0.06617380708919603</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001737.6+180927</TD>
    <TD>4.40704</TD>
    <TD>18.15754</TD>
    <TD>0.9999903338815249</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.36</TD>
    <TD>1.3378325412045726</TD>
    <TD>30.437292055994142</TD>
    <TD>1.1065634796064676</TD>
    <TD>0.1264517736526427</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001744.7+165115</TD>
    <TD>4.43644</TD>
    <TD>16.85423</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.47</TD>
    <TD>0.5514607665905983</TD>
    <TD>30.37803913380615</TD>
    <TD>1.3876378802938487</TD>
    <TD>0.12876385171559296</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001822.0-111138</TD>
    <TD>4.59176</TD>
    <TD>-11.19401</TD>
    <TD>0.9999991866578625</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.33</TD>
    <TD>0.34769094785002175</TD>
    <TD>40.073315667851354</TD>
    <TD>1.658692188089916</TD>
    <TD>0.14553951573036059</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001832.8+080653</TD>
    <TD>4.63675</TD>
    <TD>8.11475</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.51</TD>
    <TD>0.17578680370187216</TD>
    <TD>31.219749608339715</TD>
    <TD>0.6272234986076307</TD>
    <TD>0.06750776670894328</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001847.7-023350</TD>
    <TD>4.69883</TD>
    <TD>-2.56402</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.41</TD>
    <TD>0.2609233688941305</TD>
    <TD>35.13145286981841</TD>
    <TD>1.506827679250609</TD>
    <TD>0.13109967997900274</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001851.3-124233</TD>
    <TD>4.71408</TD>
    <TD>-12.70943</TD>
    <TD>0.9921732663243162</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>16.5</TD>
    <TD>1.6524527226652297</TD>
    <TD>40.947606243810114</TD>
    <TD>2.675989952373913</TD>
    <TD>0.24354755564304884</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001855.2+094005</TD>
    <TD>4.73018</TD>
    <TD>9.66831</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.15</TD>
    <TD>0.419314926701357</TD>
    <TD>30.79224202980788</TD>
    <TD>1.921356083480664</TD>
    <TD>0.16691080697199373</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001859.5-102253</TD>
    <TD>4.74817</TD>
    <TD>-10.38156</TD>
    <TD>0.9728958415277245</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.62</TD>
    <TD>1.3664347656200657</TD>
    <TD>39.455650631142774</TD>
    <TD>1.1455883962589595</TD>
    <TD>0.12382376397537917</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001913.5-120958</TD>
    <TD>4.80663</TD>
    <TD>-12.16626</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.73</TD>
    <TD>0.38148263543283306</TD>
    <TD>40.53337972885526</TD>
    <TD>1.059859617563277</TD>
    <TD>0.10073133400116532</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001929.3+054321</TD>
    <TD>4.87244</TD>
    <TD>5.72271</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.48</TD>
    <TD>0.2605839608647137</TD>
    <TD>31.657001003248805</TD>
    <TD>0.9846631398423101</TD>
    <TD>0.09068828546706341</TD>
  </TR>
  <TR>
    <TD>TGSSADR J001931.5-043547</TD>
    <TD>4.88133</TD>
    <TD>-4.59649</TD>
    <TD>0.9977289016743323</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.87</TD>
    <TD>0.6928701068162403</TD>
    <TD>36.012507513562795</TD>
    <TD>3.8367432667685826</TD>
    <TD>0.32733023030857283</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002021.7-023308</TD>
    <TD>5.09045</TD>
    <TD>-2.55224</TD>
    <TD>0.9997489018316608</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.51</TD>
    <TD>1.0567407666877588</TD>
    <TD>34.79398663646988</TD>
    <TD>2.059310262227738</TD>
    <TD>0.18396202410761034</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002025.2+154052</TD>
    <TD>5.10528</TD>
    <TD>15.68134</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>39.24</TD>
    <TD>3.9246244810557984</TD>
    <TD>29.74264979975939</TD>
    <TD>2.6268646921719</TD>
    <TD>0.2988822887332036</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002050.3-085734</TD>
    <TD>5.20965</TD>
    <TD>-8.95972</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.81</TD>
    <TD>1.187080914878904</TD>
    <TD>38.21409551373943</TD>
    <TD>1.2051084529855485</TD>
    <TD>0.12282692441576534</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002056.4+053322</TD>
    <TD>5.23504</TD>
    <TD>5.55612</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.56</TD>
    <TD>0.8597302318473385</TD>
    <TD>31.359252592608087</TD>
    <TD>0.6654570811268092</TD>
    <TD>0.08053072032007885</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002125.4-005540</TD>
    <TD>5.35587</TD>
    <TD>-0.92789</TD>
    <TD>0.9999997663271284</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.14</TD>
    <TD>0.7240137984116138</TD>
    <TD>33.806470020383216</TD>
    <TD>2.2930751041776163</TD>
    <TD>0.19902958454397734</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002209.0-104133</TD>
    <TD>5.53758</TD>
    <TD>-10.69269</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.98</TD>
    <TD>0.1473227757093591</TD>
    <TD>39.04573743675562</TD>
    <TD>0.7812275440734456</TD>
    <TD>0.07996891411394925</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002212.4+112042</TD>
    <TD>5.552</TD>
    <TD>11.34515</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.83</TD>
    <TD>0.4880460968717281</TD>
    <TD>29.702543648725147</TD>
    <TD>1.0001356119450386</TD>
    <TD>0.09696895610290412</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002223.0-070235</TD>
    <TD>5.59586</TD>
    <TD>-7.04326</TD>
    <TD>0.9999999965465494</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.36</TD>
    <TD>0.5471709186183181</TD>
    <TD>36.79175385339584</TD>
    <TD>2.3197971391211833</TD>
    <TD>0.20020918893390247</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002249.3+140434</TD>
    <TD>5.70564</TD>
    <TD>14.07625</TD>
    <TD>0.9998505899889106</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.92</TD>
    <TD>0.2079999953508377</TD>
    <TD>29.230757841956112</TD>
    <TD>0.8302180515452187</TD>
    <TD>0.08629282215654248</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002317.2+053834</TD>
    <TD>5.82173</TD>
    <TD>5.64305</TD>
    <TD>0.9996151085007744</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.65</TD>
    <TD>0.18337120528348066</TD>
    <TD>30.789913480548947</TD>
    <TD>0.7795971815315134</TD>
    <TD>0.07625134020355909</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002319.0-074449</TD>
    <TD>5.82924</TD>
    <TD>-7.74715</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.91</TD>
    <TD>1.0955733508092218</TD>
    <TD>37.005660837270824</TD>
    <TD>0.9225560929900796</TD>
    <TD>0.10188296546074756</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002319.8+042850</TD>
    <TD>5.83258</TD>
    <TD>4.48077</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.86</TD>
    <TD>0.591435554698723</TD>
    <TD>31.172470182413885</TD>
    <TD>0.913187085710446</TD>
    <TD>0.08946749509516874</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002334.7+154435</TD>
    <TD>5.89463</TD>
    <TD>15.74324</TD>
    <TD>0.7193207708081705</TD>
    <TD>TGSSADR J002337.0+154513</TD>
    <TD>0.28067922919182964</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.47</TD>
    <TD>0.4524477663607781</TD>
    <TD>28.984995489888938</TD>
    <TD>1.7937972577258878</TD>
    <TD>0.15921289650018844</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002336.2-025306</TD>
    <TD>5.90089</TD>
    <TD>-2.88527</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.94</TD>
    <TD>0.22301569919856232</TD>
    <TD>34.27203854753577</TD>
    <TD>0.6082904631812224</TD>
    <TD>0.06502988057462393</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002439.9-083119</TD>
    <TD>6.16629</TD>
    <TD>-8.52214</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.8</TD>
    <TD>0.21095022671771663</TD>
    <TD>37.21653788276995</TD>
    <TD>0.5531210498277974</TD>
    <TD>0.06875582057763194</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002546.6-124724</TD>
    <TD>6.44426</TD>
    <TD>-12.79025</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.66</TD>
    <TD>0.19379370265788742</TD>
    <TD>39.72875703307729</TD>
    <TD>0.989774306498458</TD>
    <TD>0.09775375652453253</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002609.3-124748</TD>
    <TD>6.53895</TD>
    <TD>-12.79692</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.58</TD>
    <TD>0.5668897527594047</TD>
    <TD>39.65924250750421</TD>
    <TD>1.1218041021897063</TD>
    <TD>0.10973520328060381</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002610.3+080759</TD>
    <TD>6.54332</TD>
    <TD>8.13315</TD>
    <TD>0.9999908286054047</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.51</TD>
    <TD>0.2605782023941733</TD>
    <TD>29.397046683109703</TD>
    <TD>0.7690532222515978</TD>
    <TD>0.07713563989573483</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002615.2-041933</TD>
    <TD>6.5636</TD>
    <TD>-4.32584</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.75</TD>
    <TD>0.13313526906447362</TD>
    <TD>34.45179697809968</TD>
    <TD>0.5561433472483199</TD>
    <TD>0.06394700517363545</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002655.9+102942</TD>
    <TD>6.73297</TD>
    <TD>10.49514</TD>
    <TD>0.9999998483273886</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.69</TD>
    <TD>0.28064390745633233</TD>
    <TD>28.693592782862265</TD>
    <TD>0.6811031042327763</TD>
    <TD>0.07643958267003226</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002712.4+125158</TD>
    <TD>6.80188</TD>
    <TD>12.86631</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.24</TD>
    <TD>0.5286548742373491</TD>
    <TD>28.281554918534024</TD>
    <TD>1.2721591356513144</TD>
    <TD>0.11834293148621723</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002735.8-031809</TD>
    <TD>6.89938</TD>
    <TD>-3.30252</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.21</TD>
    <TD>0.15697452411515692</TD>
    <TD>33.64306614332131</TD>
    <TD>0.49597530116619915</TD>
    <TD>0.06273679218793353</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002739.3+005952</TD>
    <TD>6.91386</TD>
    <TD>0.99794</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.95</TD>
    <TD>0.4074616596258313</TD>
    <TD>31.55366454018487</TD>
    <TD>0.9344591173458342</TD>
    <TD>0.08829687586463789</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002751.0+032228</TD>
    <TD>6.96286</TD>
    <TD>3.37468</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.36</TD>
    <TD>0.15778466371291233</TD>
    <TD>30.517835530505184</TD>
    <TD>0.6058613697478745</TD>
    <TD>0.0665989894309211</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002825.2-002724</TD>
    <TD>7.10523</TD>
    <TD>-0.45686</TD>
    <TD>0.9361835579183669</TD>
    <TD>TGSSADR J002830.8-002542</TD>
    <TD>0.06381555946448887</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.82</TD>
    <TD>0.29920560912676264</TD>
    <TD>32.03597303132373</TD>
    <TD>0.5233836287758785</TD>
    <TD>0.06337037445457326</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002833.3+005510</TD>
    <TD>7.139</TD>
    <TD>0.91951</TD>
    <TD>0.9999978533736522</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.47</TD>
    <TD>0.36112186624957116</TD>
    <TD>31.383576990600048</TD>
    <TD>0.8286964229799547</TD>
    <TD>0.08059835730985226</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002908.9+113628</TD>
    <TD>7.28742</TD>
    <TD>11.60781</TD>
    <TD>0.999996922677776</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.23</TD>
    <TD>0.6258825786164878</TD>
    <TD>27.972072268953433</TD>
    <TD>0.7285007040658483</TD>
    <TD>0.08478779557454935</TD>
  </TR>
  <TR>
    <TD>TGSSADR J002922.6-111151</TD>
    <TD>7.3443</TD>
    <TD>-11.19757</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.39</TD>
    <TD>0.5481979440906092</TD>
    <TD>38.0164260945594</TD>
    <TD>2.0967041256940813</TD>
    <TD>0.18336014446353724</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003021.5-025553</TD>
    <TD>7.58965</TD>
    <TD>-2.93154</TD>
    <TD>0.9998648215587149</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.97</TD>
    <TD>0.22563023067867663</TD>
    <TD>32.858316033495704</TD>
    <TD>0.6204427426413555</TD>
    <TD>0.06802743243928125</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003130.9+084312</TD>
    <TD>7.87903</TD>
    <TD>8.72</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.73</TD>
    <TD>0.28448022911146226</TD>
    <TD>27.976405270018073</TD>
    <TD>0.7750733530952877</TD>
    <TD>0.08041406144279192</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003147.6+215346</TD>
    <TD>7.94835</TD>
    <TD>21.89636</TD>
    <TD>0.9999999999853119</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.14</TD>
    <TD>0.6179773326313471</TD>
    <TD>27.55410308983546</TD>
    <TD>2.298678083323619</TD>
    <TD>0.20626198292818995</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003153.0+044448</TD>
    <TD>7.97101</TD>
    <TD>4.74681</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.88</TD>
    <TD>0.1258729540441744</TD>
    <TD>29.074405552967402</TD>
    <TD>0.6338614608569744</TD>
    <TD>0.06928131207922482</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003157.7+025521</TD>
    <TD>7.99073</TD>
    <TD>2.92257</TD>
    <TD>0.9999964795113537</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.16</TD>
    <TD>0.14091131586751354</TD>
    <TD>29.77193418704162</TD>
    <TD>0.6995017393736322</TD>
    <TD>0.0715893315105741</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003200.9-085137</TD>
    <TD>8.00392</TD>
    <TD>-8.86052</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.62</TD>
    <TD>0.19581624044844959</TD>
    <TD>35.998887786327174</TD>
    <TD>1.0427804848747124</TD>
    <TD>0.09747111144845545</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003207.9+013655</TD>
    <TD>8.03317</TD>
    <TD>1.61547</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.49</TD>
    <TD>0.27221498919750836</TD>
    <TD>30.280102010270028</TD>
    <TD>1.4731301565989101</TD>
    <TD>0.12913768844534065</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003238.3+195353</TD>
    <TD>8.15965</TD>
    <TD>19.89827</TD>
    <TD>0.9616694237434149</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.81</TD>
    <TD>0.3856954698708147</TD>
    <TD>27.018397974587103</TD>
    <TD>1.9947853246444693</TD>
    <TD>0.1786108849008135</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003253.8+061910</TD>
    <TD>8.22444</TD>
    <TD>6.31963</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.4</TD>
    <TD>0.3492849928051349</TD>
    <TD>28.306928218712795</TD>
    <TD>1.5541218623541888</TD>
    <TD>0.1367880459969713</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003313.3-182602</TD>
    <TD>8.30575</TD>
    <TD>-18.43411</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.99</TD>
    <TD>0.2227128210893697</TD>
    <TD>42.47394449752896</TD>
    <TD>1.0148438692765076</TD>
    <TD>0.13244335621763623</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003314.8+062815</TD>
    <TD>8.31197</TD>
    <TD>6.47107</TD>
    <TD>0.662392916202418</TD>
    <TD>TGSSADR J003317.2+062720</TD>
    <TD>0.33577068048772196</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.0</TD>
    <TD>1.3024592123033634</TD>
    <TD>28.182768452251906</TD>
    <TD>1.2087175660820155</TD>
    <TD>0.12631710525732892</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003352.6-174028</TD>
    <TD>8.46958</TD>
    <TD>-17.67446</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3</TD>
    <TD>0.25495097112076054</TD>
    <TD>41.80476596819576</TD>
    <TD>1.0873423511255662</TD>
    <TD>0.12767780259006897</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003354.6-073023</TD>
    <TD>8.47789</TD>
    <TD>-7.50659</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.46</TD>
    <TD>1.0507692459709552</TD>
    <TD>34.78912747307315</TD>
    <TD>1.444352474475918</TD>
    <TD>0.1374170710267745</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003355.5+100506</TD>
    <TD>8.48144</TD>
    <TD>10.08503</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.01</TD>
    <TD>0.12884486610360343</TD>
    <TD>27.087151196802257</TD>
    <TD>0.6702544504305141</TD>
    <TD>0.07717811792629065</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003414.4+392415</TD>
    <TD>8.56031</TD>
    <TD>39.40435</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>22.62</TD>
    <TD>2.264209438185262</TD>
    <TD>34.68650464393366</TD>
    <TD>4.887628431207762</TD>
    <TD>0.4962816090760227</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003421.8-053437</TD>
    <TD>8.59102</TD>
    <TD>-5.57699</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.54</TD>
    <TD>0.19523318924133545</TD>
    <TD>33.52213107182208</TD>
    <TD>1.0257635563337386</TD>
    <TD>0.09502128440545085</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003537.5+042739</TD>
    <TD>8.90651</TD>
    <TD>4.46092</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.12</TD>
    <TD>0.4196951158686103</TD>
    <TD>28.31768151265704</TD>
    <TD>1.228134007611347</TD>
    <TD>0.11169880300158047</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003555.4+155316</TD>
    <TD>8.98117</TD>
    <TD>15.88795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.94</TD>
    <TD>0.30005999933951627</TD>
    <TD>25.989340756940845</TD>
    <TD>0.9567347652308285</TD>
    <TD>0.10180181209712635</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003606.4+183759</TD>
    <TD>9.02702</TD>
    <TD>18.63308</TD>
    <TD>0.9981411645115817</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>23.35</TD>
    <TD>2.335770788837259</TD>
    <TD>26.056102445432774</TD>
    <TD>1.2349498741205052</TD>
    <TD>0.16788874156749967</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003623.7+100757</TD>
    <TD>9.09896</TD>
    <TD>10.13262</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.82</TD>
    <TD>0.6866760685567176</TD>
    <TD>26.490109010750473</TD>
    <TD>0.5995217299988813</TD>
    <TD>0.08245629524361373</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003627.0+001302</TD>
    <TD>9.11261</TD>
    <TD>0.21749</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.61</TD>
    <TD>0.6700903054958146</TD>
    <TD>29.97444154399918</TD>
    <TD>0.8851586450863467</TD>
    <TD>0.09032483165578234</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003636.9+080008</TD>
    <TD>9.15383</TD>
    <TD>8.00241</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.74</TD>
    <TD>0.2854400116250545</TD>
    <TD>26.93768631136238</TD>
    <TD>0.9449564179978843</TD>
    <TD>0.09197916848989086</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003646.2+154654</TD>
    <TD>9.19257</TD>
    <TD>15.78189</TD>
    <TD>0.997596207359158</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.35</TD>
    <TD>0.24253864714061193</TD>
    <TD>25.783499708100486</TD>
    <TD>0.763106304036374</TD>
    <TD>0.09382633660583108</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003704.0-010909</TD>
    <TD>9.26687</TD>
    <TD>-1.15269</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>36.02</TD>
    <TD>3.603998380844423</TD>
    <TD>30.51531682348339</TD>
    <TD>0.9180347219774891</TD>
    <TD>0.1995182248779844</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003744.6+131956</TD>
    <TD>9.43606</TD>
    <TD>13.33248</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>20.79</TD>
    <TD>2.0801782088845178</TD>
    <TD>25.67790041149413</TD>
    <TD>0.6536402889716375</TD>
    <TD>0.13167159706675832</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003803.3+043651</TD>
    <TD>9.51394</TD>
    <TD>4.61442</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.62</TD>
    <TD>0.18532134469139117</TD>
    <TD>27.701134853652256</TD>
    <TD>0.9026466470305782</TD>
    <TD>0.08697192393649254</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003820.3-020740</TD>
    <TD>9.5847</TD>
    <TD>-2.12804</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>45.69</TD>
    <TD>4.570848908446539</TD>
    <TD>30.774794725169823</TD>
    <TD>0.9775707483901821</TD>
    <TD>0.24563212131865686</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003820.9+122756</TD>
    <TD>9.58735</TD>
    <TD>12.46564</TD>
    <TD>0.5564528657143005</TD>
    <TD>TGSSADR J003817.9+122731</TD>
    <TD>0.44354713428569953</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.07</TD>
    <TD>0.7095414181793663</TD>
    <TD>25.621168338829523</TD>
    <TD>0.6783485714419736</TD>
    <TD>0.08956528033483593</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003834.6+045049</TD>
    <TD>9.64452</TD>
    <TD>4.84717</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.25</TD>
    <TD>0.23879907812614712</TD>
    <TD>27.479042234788224</TD>
    <TD>0.6065725617671115</TD>
    <TD>0.07195236828538144</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003836.9+070704</TD>
    <TD>9.65398</TD>
    <TD>7.11795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.3</TD>
    <TD>0.15264337022655494</TD>
    <TD>26.711869493489804</TD>
    <TD>0.6584469596703463</TD>
    <TD>0.07528183949376575</TD>
  </TR>
  <TR>
    <TD>TGSSADR J003952.0+045531</TD>
    <TD>9.96669</TD>
    <TD>4.92541</TD>
    <TD>0.9960022218916238</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.96</TD>
    <TD>0.6027570034357539</TD>
    <TD>27.15006193640517</TD>
    <TD>0.7705557244774146</TD>
    <TD>0.08416298257804583</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004048.9-094838</TD>
    <TD>10.20416</TD>
    <TD>-9.81083</TD>
    <TD>0.9983256687570646</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.41</TD>
    <TD>0.358302952433444</TD>
    <TD>34.99929358069535</TD>
    <TD>0.8197135444909089</TD>
    <TD>0.08866440970724894</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004050.3+100322</TD>
    <TD>10.20974</TD>
    <TD>10.05628</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>32.79</TD>
    <TD>3.280234991741685</TD>
    <TD>25.404449540029685</TD>
    <TD>0.6107777512830123</TD>
    <TD>0.17978976146045503</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004054.9+331006</TD>
    <TD>10.22883</TD>
    <TD>33.16847</TD>
    <TD>0.9999920708431602</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>16.78</TD>
    <TD>1.680411923036125</TD>
    <TD>29.935588445582358</TD>
    <TD>2.5371226355330165</TD>
    <TD>0.2834505496320274</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004118.7+255001</TD>
    <TD>10.32826</TD>
    <TD>25.83382</TD>
    <TD>0.9999997953894365</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.75</TD>
    <TD>1.078760863511339</TD>
    <TD>26.506697968278655</TD>
    <TD>2.2106647207294103</TD>
    <TD>0.21463177598111924</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004125.9-014315</TD>
    <TD>10.35801</TD>
    <TD>-1.72092</TD>
    <TD>0.9999999896567474</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.82</TD>
    <TD>1.3863707713012001</TD>
    <TD>29.896121654470537</TD>
    <TD>1.049397915824896</TD>
    <TD>0.11882047982737878</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004232.1-081546</TD>
    <TD>10.63382</TD>
    <TD>-8.26294</TD>
    <TD>0.9915633019514314</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.41</TD>
    <TD>0.4597618789133911</TD>
    <TD>33.622601487536215</TD>
    <TD>0.7217336024568973</TD>
    <TD>0.08392362070317476</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004238.4+374449</TD>
    <TD>10.6603</TD>
    <TD>37.74714</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.64</TD>
    <TD>0.5683273572346299</TD>
    <TD>32.34386424427465</TD>
    <TD>2.873245054440291</TD>
    <TD>0.3688223562953577</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004243.0+124657</TD>
    <TD>10.67938</TD>
    <TD>12.78258</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.49</TD>
    <TD>0.7522638936937122</TD>
    <TD>24.515012328009448</TD>
    <TD>1.5179727156288167</TD>
    <TD>0.14187217609604907</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004245.9-061249</TD>
    <TD>10.69133</TD>
    <TD>-6.21376</TD>
    <TD>0.8874776911957579</TD>
    <TD>TGSSADR J004243.2-061131</TD>
    <TD>0.0978465415211703</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.19</TD>
    <TD>0.2450734632209818</TD>
    <TD>32.2801963469039</TD>
    <TD>0.591717792099566</TD>
    <TD>0.07548104627563784</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004317.6+173158</TD>
    <TD>10.82374</TD>
    <TD>17.53292</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.81</TD>
    <TD>0.28958763237737467</TD>
    <TD>24.267413225279665</TD>
    <TD>1.0356426645609795</TD>
    <TD>0.11191954028613423</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004333.8+064149</TD>
    <TD>10.89118</TD>
    <TD>6.69709</TD>
    <TD>0.9898849558356226</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.0</TD>
    <TD>0.6053098377805352</TD>
    <TD>25.67253799557243</TD>
    <TD>2.2866791890285914</TD>
    <TD>0.19900025023559711</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004343.2-033144</TD>
    <TD>10.93012</TD>
    <TD>-3.52914</TD>
    <TD>0.9999999999995639</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.43</TD>
    <TD>0.17449641485684902</TD>
    <TD>30.464109020142054</TD>
    <TD>0.7771349002812254</TD>
    <TD>0.0804481039038146</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004354.4-160450</TD>
    <TD>10.97681</TD>
    <TD>-16.08081</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.41</TD>
    <TD>0.55016450611432</TD>
    <TD>39.017637943862084</TD>
    <TD>1.346806098434992</TD>
    <TD>0.1391554860567487</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004409.6-050703</TD>
    <TD>11.04041</TD>
    <TD>-5.11763</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.81</TD>
    <TD>0.39945086681101455</TD>
    <TD>31.33638582444848</TD>
    <TD>0.6411984178980589</TD>
    <TD>0.07755128289643862</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004412.6-142620</TD>
    <TD>11.05288</TD>
    <TD>-14.43902</TD>
    <TD>0.7974110447560555</TD>
    <TD>TGSSADR J004411.1-142530</TD>
    <TD>0.1942490205770036</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.31</TD>
    <TD>0.15893709178336624</TD>
    <TD>37.749674262867835</TD>
    <TD>0.9902985263170268</TD>
    <TD>0.11189821711074549</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004444.6-140223</TD>
    <TD>11.18612</TD>
    <TD>-14.03973</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.48</TD>
    <TD>0.2605839608647137</TD>
    <TD>37.345776280951874</TD>
    <TD>1.2682183071383684</TD>
    <TD>0.12616568729800337</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004450.8+111740</TD>
    <TD>11.21176</TD>
    <TD>11.29454</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.87</TD>
    <TD>0.2979412578764296</TD>
    <TD>24.2058082413855</TD>
    <TD>0.9188111359855026</TD>
    <TD>0.09602391483324609</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004541.8+002104</TD>
    <TD>11.42432</TD>
    <TD>0.35131</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.3</TD>
    <TD>0.44384683875416797</TD>
    <TD>27.896943426132633</TD>
    <TD>0.7180942523787373</TD>
    <TD>0.08049604181080734</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004606.7-004343</TD>
    <TD>11.52793</TD>
    <TD>-0.72861</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.2</TD>
    <TD>0.15620499813524671</TD>
    <TD>28.39967442888799</TD>
    <TD>0.8975376879872885</TD>
    <TD>0.08789788088537666</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004630.6-000532</TD>
    <TD>11.62777</TD>
    <TD>-0.0925</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.32</TD>
    <TD>0.2526341172535671</TD>
    <TD>27.961725368205343</TD>
    <TD>0.7601316238717728</TD>
    <TD>0.08097127009596318</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004641.4+110251</TD>
    <TD>11.67262</TD>
    <TD>11.04771</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.44</TD>
    <TD>0.35824014883146593</TD>
    <TD>23.80034175754445</TD>
    <TD>1.4317035278224681</TD>
    <TD>0.1313491109150882</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004643.9+061011</TD>
    <TD>11.68327</TD>
    <TD>6.16982</TD>
    <TD>0.6732294299484755</TD>
    <TD>TGSSADR J004644.2+060930</TD>
    <TD>0.3267705700515246</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.19</TD>
    <TD>0.6255085992435461</TD>
    <TD>25.1185609493969</TD>
    <TD>0.5869167136098705</TD>
    <TD>0.08160698364793098</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004644.4-052201</TD>
    <TD>11.68539</TD>
    <TD>-5.36704</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.61</TD>
    <TD>0.4763622693563147</TD>
    <TD>30.984426368236686</TD>
    <TD>1.897932947715155</TD>
    <TD>0.16678496772022214</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004744.3-121027</TD>
    <TD>11.93472</TD>
    <TD>-12.17433</TD>
    <TD>0.9999991750621033</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.47</TD>
    <TD>0.3640178592520149</TD>
    <TD>35.46600427674626</TD>
    <TD>1.289845312994576</TD>
    <TD>0.12547948816738497</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004758.4-060836</TD>
    <TD>11.99361</TD>
    <TD>-6.1435</TD>
    <TD>0.9985427650622347</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.65</TD>
    <TD>0.19830531783612984</TD>
    <TD>31.230854802547032</TD>
    <TD>0.6234911283278185</TD>
    <TD>0.08047001534891594</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004822.4+013659</TD>
    <TD>12.09337</TD>
    <TD>1.61651</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.69</TD>
    <TD>0.19147063111031343</TD>
    <TD>26.68085316869309</TD>
    <TD>0.8277725912239561</TD>
    <TD>0.08508129189697859</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004858.4-062832</TD>
    <TD>12.24364</TD>
    <TD>-6.47565</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.83</TD>
    <TD>0.4953675327460155</TD>
    <TD>31.277139781290497</TD>
    <TD>1.0468683514245334</TD>
    <TD>0.10382012074707878</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004945.2-024259</TD>
    <TD>12.43863</TD>
    <TD>-2.71643</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.6</TD>
    <TD>1.0692053502664849</TD>
    <TD>28.773088195756674</TD>
    <TD>0.9731910778212907</TD>
    <TD>0.10859979443912786</TD>
  </TR>
  <TR>
    <TD>TGSSADR J004954.1-100614</TD>
    <TD>12.47547</TD>
    <TD>-10.10403</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.58</TD>
    <TD>0.27324713485590785</TD>
    <TD>33.63439402975157</TD>
    <TD>0.9596068567036187</TD>
    <TD>0.10233612279417244</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005025.9-120117</TD>
    <TD>12.60809</TD>
    <TD>-12.0215</TD>
    <TD>0.9999999996923883</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.21</TD>
    <TD>0.3362157086560039</TD>
    <TD>34.91997751198329</TD>
    <TD>1.5719953842697647</TD>
    <TD>0.14605282351514867</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005039.0-102735</TD>
    <TD>12.66271</TD>
    <TD>-10.45988</TD>
    <TD>0.9615796374038164</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.94</TD>
    <TD>0.4041484939384315</TD>
    <TD>33.77222868559638</TD>
    <TD>2.295925575955651</TD>
    <TD>0.20115454071415173</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005049.9-032221</TD>
    <TD>12.70821</TD>
    <TD>-3.37263</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.82</TD>
    <TD>0.504800969032644</TD>
    <TD>28.964173356640927</TD>
    <TD>0.8904913103586012</TD>
    <TD>0.09444922001175199</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005108.1-065003</TD>
    <TD>12.78416</TD>
    <TD>-6.83434</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.96</TD>
    <TD>0.22981732060841542</TD>
    <TD>31.143343941082698</TD>
    <TD>0.8270916602969169</TD>
    <TD>0.09163899097786837</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005146.5+120143</TD>
    <TD>12.94381</TD>
    <TD>12.02867</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.29</TD>
    <TD>0.7345345431509002</TD>
    <TD>22.400981971988152</TD>
    <TD>1.1220285847224039</TD>
    <TD>0.11629498438152343</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005147.1+174709</TD>
    <TD>12.94628</TD>
    <TD>17.7861</TD>
    <TD>0.9905958792342989</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>14.19</TD>
    <TD>1.4225192024049467</TD>
    <TD>22.265402756033687</TD>
    <TD>2.008506852177685</TD>
    <TD>0.19418950894914946</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005234.5-093819</TD>
    <TD>13.14411</TD>
    <TD>-9.63872</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.87</TD>
    <TD>0.3073580864398417</TD>
    <TD>32.835276938652626</TD>
    <TD>1.307850766542522</TD>
    <TD>0.12418052542422008</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005335.6+131049</TD>
    <TD>13.39836</TD>
    <TD>13.18039</TD>
    <TD>0.8430185792131043</TD>
    <TD>TGSSADR J005342.7+130931</TD>
    <TD>0.15698142078689561</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.14</TD>
    <TD>1.1168688715360493</TD>
    <TD>21.80318091277358</TD>
    <TD>0.7357899512116428</TD>
    <TD>0.1107405176167189</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005347.5+164208</TD>
    <TD>13.44799</TD>
    <TD>16.70224</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.99</TD>
    <TD>0.9045446142369483</TD>
    <TD>21.700079333287643</TD>
    <TD>1.0404586879643953</TD>
    <TD>0.1249293273223192</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005408.3-033356</TD>
    <TD>13.53498</TD>
    <TD>-3.5656</TD>
    <TD>0.9999785299944135</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.75</TD>
    <TD>1.3821088959148238</TD>
    <TD>28.43433995592844</TD>
    <TD>7.511327703444585</TD>
    <TD>0.639811738708461</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005410.8-072216</TD>
    <TD>13.54536</TD>
    <TD>-7.37137</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.29</TD>
    <TD>0.25404920413521953</TD>
    <TD>30.938655435559205</TD>
    <TD>0.941615030608146</TD>
    <TD>0.09944536052160169</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005729.6+091752</TD>
    <TD>14.37365</TD>
    <TD>9.29794</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.06</TD>
    <TD>1.0091759431044616</TD>
    <TD>21.571575523149512</TD>
    <TD>1.0470198195660891</TD>
    <TD>0.11662849997229484</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005734.8-012325</TD>
    <TD>14.39504</TD>
    <TD>-1.39041</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.37</TD>
    <TD>0.20314773422017968</TD>
    <TD>26.406885672095438</TD>
    <TD>0.8233516913599856</TD>
    <TD>0.09036606708840281</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005805.0-053953</TD>
    <TD>14.52115</TD>
    <TD>-5.66474</TD>
    <TD>0.9994102411165319</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.86</TD>
    <TD>0.3141591837901683</TD>
    <TD>29.092585045144116</TD>
    <TD>0.9708714503581347</TD>
    <TD>0.10166474498742809</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005905.5+000651</TD>
    <TD>14.77301</TD>
    <TD>0.11427</TD>
    <TD>0.9540453399180292</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.99</TD>
    <TD>0.32218162568117864</TD>
    <TD>25.211652056630406</TD>
    <TD>2.415948286282156</TD>
    <TD>0.20901536361353534</TD>
  </TR>
  <TR>
    <TD>TGSSADR J005906.5-170041</TD>
    <TD>14.77731</TD>
    <TD>-17.01158</TD>
    <TD>0.9934984286185435</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>21.09</TD>
    <TD>2.1136416594419374</TD>
    <TD>37.5510298315079</TD>
    <TD>4.909975214828626</TD>
    <TD>0.43561959129701777</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010000.5+041644</TD>
    <TD>15.00219</TD>
    <TD>4.27916</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.49</TD>
    <TD>0.36592485640433675</TD>
    <TD>22.85026492021086</TD>
    <TD>0.6884226698319892</TD>
    <TD>0.08923737201404099</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010020.9-074718</TD>
    <TD>15.08745</TD>
    <TD>-7.78843</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.25</TD>
    <TD>0.16007810686668938</TD>
    <TD>30.18628636581825</TD>
    <TD>0.7193538677730512</TD>
    <TD>0.09790500806956874</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010042.6-050236</TD>
    <TD>15.17781</TD>
    <TD>-5.0436</TD>
    <TD>0.9953642399051345</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.83</TD>
    <TD>0.21883555681600617</TD>
    <TD>28.183223812786483</TD>
    <TD>0.8100862220365013</TD>
    <TD>0.09615850907118609</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010130.6-032354</TD>
    <TD>15.37762</TD>
    <TD>-3.39847</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.12</TD>
    <TD>0.24360622837681112</TD>
    <TD>26.935588276327703</TD>
    <TD>1.1517046534170645</TD>
    <TD>0.11301731819219128</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010159.9-105556</TD>
    <TD>15.49982</TD>
    <TD>-10.93229</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.06</TD>
    <TD>0.4158557394066228</TD>
    <TD>32.28088617593339</TD>
    <TD>1.7698512577410073</TD>
    <TD>0.16360030378852355</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010212.1+055514</TD>
    <TD>15.55055</TD>
    <TD>5.92057</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.88</TD>
    <TD>0.2285694611730374</TD>
    <TD>21.63687868372285</TD>
    <TD>0.832304018174699</TD>
    <TD>0.09729916747905525</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010250.1+255216</TD>
    <TD>15.70906</TD>
    <TD>25.87135</TD>
    <TD>0.9520681048110169</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.31</TD>
    <TD>0.8396195978516504</TD>
    <TD>22.115459479175072</TD>
    <TD>2.837647396133791</TD>
    <TD>0.26799393619657585</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010253.1-120541</TD>
    <TD>15.72141</TD>
    <TD>-12.09491</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.04</TD>
    <TD>0.4139033674198058</TD>
    <TD>33.08843538836021</TD>
    <TD>1.1023968961164041</TD>
    <TD>0.1289496836627724</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010304.7-113048</TD>
    <TD>15.7697</TD>
    <TD>-11.51358</TD>
    <TD>0.6884666577678131</TD>
    <TD>TGSSADR J010305.8-113152</TD>
    <TD>0.31153334223218676</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.83</TD>
    <TD>0.5899059177087955</TD>
    <TD>32.56365683187428</TD>
    <TD>1.871758752544413</TD>
    <TD>0.1742843861599257</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010329.0+052131</TD>
    <TD>15.87098</TD>
    <TD>5.35882</TD>
    <TD>0.9989715933177695</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.46</TD>
    <TD>0.278237309929949</TD>
    <TD>21.571309344045392</TD>
    <TD>2.336399038837465</TD>
    <TD>0.20362420618217644</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010330.4+023550</TD>
    <TD>15.87702</TD>
    <TD>2.59742</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.08</TD>
    <TD>0.1541557679616343</TD>
    <TD>22.885490276134796</TD>
    <TD>0.7554987098038172</TD>
    <TD>0.09336164817427144</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010417.1-021536</TD>
    <TD>16.07133</TD>
    <TD>-2.26027</TD>
    <TD>0.999419257374916</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.41</TD>
    <TD>0.3614982782945486</TD>
    <TD>25.624048059317115</TD>
    <TD>0.8725020996225101</TD>
    <TD>0.09943063457513134</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010422.4-123516</TD>
    <TD>16.09357</TD>
    <TD>-12.58779</TD>
    <TD>0.9999998180144136</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.84</TD>
    <TD>1.2887032393275966</TD>
    <TD>33.26411240365257</TD>
    <TD>1.2814433258631344</TD>
    <TD>0.15298821690083395</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010550.4-033439</TD>
    <TD>16.46022</TD>
    <TD>-3.57756</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.25</TD>
    <TD>0.2462214456500961</TD>
    <TD>26.237954574584542</TD>
    <TD>0.7889431551279094</TD>
    <TD>0.0989146781340727</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010555.7+062809</TD>
    <TD>16.48246</TD>
    <TD>6.46939</TD>
    <TD>0.723118671482928</TD>
    <TD>TGSSADR J010558.4+062821</TD>
    <TD>0.27688132851707203</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.3</TD>
    <TD>0.6453681307590933</TD>
    <TD>20.558956047210607</TD>
    <TD>0.9068104476095925</TD>
    <TD>0.10737574168796359</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010826.7-003724</TD>
    <TD>17.11145</TD>
    <TD>-0.62339</TD>
    <TD>0.9999875342203819</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.31</TD>
    <TD>0.16480594285051506</TD>
    <TD>23.791061828794252</TD>
    <TD>1.001704367431648</TD>
    <TD>0.10646988977382493</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010838.6+013457</TD>
    <TD>17.16112</TD>
    <TD>1.58259</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.26</TD>
    <TD>0.6355910859388104</TD>
    <TD>22.383844732334957</TD>
    <TD>1.7905363303262192</TD>
    <TD>0.16354885340638495</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010850.9+131840</TD>
    <TD>17.2122</TD>
    <TD>13.31111</TD>
    <TD>0.9650072950897016</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>56.78</TD>
    <TD>5.6788804014583345</TD>
    <TD>18.11378346062122</TD>
    <TD>1.2913313204006382</TD>
    <TD>0.31254797965144154</TD>
  </TR>
  <TR>
    <TD>TGSSADR J010938.8-144236</TD>
    <TD>17.41173</TD>
    <TD>-14.71002</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.53</TD>
    <TD>0.4639062613359084</TD>
    <TD>34.21609732274598</TD>
    <TD>1.6569695613430726</TD>
    <TD>0.17585297888515966</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011612.3-113614</TD>
    <TD>19.05157</TD>
    <TD>-11.60399</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.88</TD>
    <TD>0.6952294700637293</TD>
    <TD>30.778099466281315</TD>
    <TD>1.228339922919274</TD>
    <TD>0.15269192258341743</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011732.6+033518</TD>
    <TD>19.38585</TD>
    <TD>3.58836</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.48</TD>
    <TD>0.27550680627221313</TD>
    <TD>19.407914090017215</TD>
    <TD>1.2305507430032816</TD>
    <TD>0.1281682993976993</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011815.3-012031</TD>
    <TD>19.56396</TD>
    <TD>-1.342</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.43</TD>
    <TD>0.5540297656502262</TD>
    <TD>22.421195169354462</TD>
    <TD>3.008662744946617</TD>
    <TD>0.26227340118619336</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011818.4+025805</TD>
    <TD>19.57708</TD>
    <TD>2.9682</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>18.81</TD>
    <TD>1.8854868861510947</TD>
    <TD>19.601927344807002</TD>
    <TD>1.4646740525386377</TD>
    <TD>0.1701110515611726</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011824.1-132624</TD>
    <TD>19.60077</TD>
    <TD>-13.44012</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.79</TD>
    <TD>0.29315695201568925</TD>
    <TD>32.05555049952281</TD>
    <TD>2.143185951945271</TD>
    <TD>0.20978230655883467</TD>
  </TR>
  <TR>
    <TD>TGSSADR J011901.2+082954</TD>
    <TD>19.7552</TD>
    <TD>8.49842</TD>
    <TD>0.999661250246274</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.02</TD>
    <TD>0.7139355685790603</TD>
    <TD>16.758270141371398</TD>
    <TD>1.333428685741324</TD>
    <TD>0.14159244938685414</TD>
  </TR>
  <TR>
    <TD>TGSSADR J012227.9-042127</TD>
    <TD>20.61631</TD>
    <TD>-4.35773</TD>
    <TD>0.9998692462641197</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.72</TD>
    <TD>0.4895753046818392</TD>
    <TD>23.97201548448516</TD>
    <TD>1.9652485375974222</TD>
    <TD>0.1844320995211022</TD>
  </TR>
  <TR>
    <TD>TGSSADR J013136.5-070357</TD>
    <TD>22.90214</TD>
    <TD>-7.06609</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.98</TD>
    <TD>1.3066383902796874</TD>
    <TD>24.891677112163222</TD>
    <TD>1.411998431277077</TD>
    <TD>0.17867546937298956</TD>
  </TR>
  <TR>
    <TD>TGSSADR J013212.2-065237</TD>
    <TD>23.05098</TD>
    <TD>-6.87695</TD>
    <TD>0.9887616579210833</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.01</TD>
    <TD>0.4317418409326511</TD>
    <TD>24.651857424638226</TD>
    <TD>2.7537026199552006</TD>
    <TD>0.25108614629159803</TD>
  </TR>
  <TR>
    <TD>TGSSADR J014012.7-095657</TD>
    <TD>25.05331</TD>
    <TD>-9.94944</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.15</TD>
    <TD>0.34077119122421673</TD>
    <TD>26.451698498992904</TD>
    <TD>1.9260980914885355</TD>
    <TD>0.22329763859567325</TD>
  </TR>
  <TR>
    <TD>TGSSADR J015323.8-033400</TD>
    <TD>28.34934</TD>
    <TD>-3.56678</TD>
    <TD>0.984322493033755</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.98</TD>
    <TD>1.2050327336135105</TD>
    <TD>19.29496318125302</TD>
    <TD>4.51868862306115</TD>
    <TD>0.4071378423533228</TD>
  </TR>
  <TR>
    <TD>TGSSADR J221509.4+132236</TD>
    <TD>333.78934</TD>
    <TD>13.37694</TD>
    <TD>0.9999999884157084</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.14</TD>
    <TD>0.918420417566558</TD>
    <TD>59.96901127404746</TD>
    <TD>1.5742176056126487</TD>
    <TD>0.21589000251760482</TD>
  </TR>
  <TR>
    <TD>TGSSADR J222514.6+052708</TD>
    <TD>336.31094</TD>
    <TD>5.45244</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.01</TD>
    <TD>1.1075202254388181</TD>
    <TD>59.07867611974124</TD>
    <TD>1.2320075431192314</TD>
    <TD>0.14599173749460675</TD>
  </TR>
  <TR>
    <TD>TGSSADR J222908.0+091421</TD>
    <TD>337.28345</TD>
    <TD>9.2394</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.68</TD>
    <TD>0.5826868620961788</TD>
    <TD>57.31557476403667</TD>
    <TD>1.3907259231348958</TD>
    <TD>0.14713374678269822</TD>
  </TR>
  <TR>
    <TD>TGSSADR J223236.4+114350</TD>
    <TD>338.15186</TD>
    <TD>11.73071</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.34</TD>
    <TD>0.5473171070345387</TD>
    <TD>56.11296036818331</TD>
    <TD>1.2563336757631276</TD>
    <TD>0.13910743781305715</TD>
  </TR>
  <TR>
    <TD>TGSSADR J223345.2+015030</TD>
    <TD>338.43857</TD>
    <TD>1.84167</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.27</TD>
    <TD>0.8356608612770993</TD>
    <TD>57.90281455963213</TD>
    <TD>0.9072136353960549</TD>
    <TD>0.11281116095695064</TD>
  </TR>
  <TR>
    <TD>TGSSADR J223932.8-042934</TD>
    <TD>339.88675</TD>
    <TD>-4.49291</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>14.83</TD>
    <TD>1.4870739649526805</TD>
    <TD>58.47622298550095</TD>
    <TD>0.7686185741374826</TD>
    <TD>0.11773036294375523</TD>
  </TR>
  <TR>
    <TD>TGSSADR J224354.7+181444</TD>
    <TD>340.97833</TD>
    <TD>18.24582</TD>
    <TD>0.999999780848372</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.94</TD>
    <TD>1.0038106976651997</TD>
    <TD>52.58629392526293</TD>
    <TD>1.9822087378503626</TD>
    <TD>0.19251366281277757</TD>
  </TR>
  <TR>
    <TD>TGSSADR J224611.3-030036</TD>
    <TD>341.5473</TD>
    <TD>-3.01007</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.78</TD>
    <TD>1.1862899886852736</TD>
    <TD>56.41019890828966</TD>
    <TD>1.6721914379514686</TD>
    <TD>0.15917867957886786</TD>
  </TR>
  <TR>
    <TD>TGSSADR J224816.2+182650</TD>
    <TD>342.0676</TD>
    <TD>18.4475</TD>
    <TD>0.999999996107651</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.53</TD>
    <TD>0.7641394050547068</TD>
    <TD>51.54224941139969</TD>
    <TD>1.564804505290578</TD>
    <TD>0.16062177846412018</TD>
  </TR>
  <TR>
    <TD>TGSSADR J224826.0-104357</TD>
    <TD>342.10864</TD>
    <TD>-10.73261</TD>
    <TD>0.9999918856319548</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.68</TD>
    <TD>0.47478835668789643</TD>
    <TD>58.77598313583532</TD>
    <TD>0.9472081385855776</TD>
    <TD>0.10274115378637994</TD>
  </TR>
  <TR>
    <TD>TGSSADR J224918.4+204833</TD>
    <TD>342.32706</TD>
    <TD>20.80923</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.33</TD>
    <TD>0.5510798417960491</TD>
    <TD>51.1773676658165</TD>
    <TD>1.6060456524169953</TD>
    <TD>0.16626486342412722</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225025.3+141952</TD>
    <TD>342.60553</TD>
    <TD>14.33122</TD>
    <TD>0.9999999985976186</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.22</TD>
    <TD>0.4314904204451194</TD>
    <TD>51.4189399157416</TD>
    <TD>1.6774706456735997</TD>
    <TD>0.155432116146043</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225053.6-120455</TD>
    <TD>342.72354</TD>
    <TD>-12.08209</TD>
    <TD>0.9999431629322151</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.81</TD>
    <TD>0.19789137839359533</TD>
    <TD>58.78052007882405</TD>
    <TD>0.9953986382277344</TD>
    <TD>0.1035104531761479</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225134.7+184840</TD>
    <TD>342.89474</TD>
    <TD>18.81115</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>15.69</TD>
    <TD>1.5781827742477261</TD>
    <TD>50.72515706078146</TD>
    <TD>4.3219905343327865</TD>
    <TD>0.37910725889096014</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225244.1+034436</TD>
    <TD>343.18405</TD>
    <TD>3.74334</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.43</TD>
    <TD>0.35728000906511315</TD>
    <TD>52.84773981771821</TD>
    <TD>0.6661011431143119</TD>
    <TD>0.07996218336974037</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225357.7+160852</TD>
    <TD>343.49045</TD>
    <TD>16.14798</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.96</TD>
    <TD>0.8065457239569381</TD>
    <TD>50.364297002780454</TD>
    <TD>2.2870103772768915</TD>
    <TD>0.20550049502354018</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225410.4+113638</TD>
    <TD>343.54337</TD>
    <TD>11.61058</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.34</TD>
    <TD>1.2408287699835603</TD>
    <TD>50.90804940184655</TD>
    <TD>1.3400717297092024</TD>
    <TD>0.13884526051950832</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225420.9+134147</TD>
    <TD>343.5874</TD>
    <TD>13.69659</TD>
    <TD>0.9999999996500767</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.62</TD>
    <TD>0.7786167102077858</TD>
    <TD>50.540389598306945</TD>
    <TD>0.89776549223922</TD>
    <TD>0.10817020234947286</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225503.7+131333</TD>
    <TD>343.7658</TD>
    <TD>13.22591</TD>
    <TD>0.7542695925853696</TD>
    <TD>TGSSADR J225516.4+131219</TD>
    <TD>0.24573040741463037</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>21.09</TD>
    <TD>2.115060534173234</TD>
    <TD>50.43352909837733</TD>
    <TD>3.657604324139125</TD>
    <TD>0.3299067638790874</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225707.1+165822</TD>
    <TD>344.27982</TD>
    <TD>16.97283</TD>
    <TD>0.9998371542878776</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>15.64</TD>
    <TD>1.569393547250524</TD>
    <TD>49.566464292418196</TD>
    <TD>0.9693858125598245</TD>
    <TD>0.13548436875787037</TD>
  </TR>
  <TR>
    <TD>TGSSADR J225741.9+093254</TD>
    <TD>344.4249</TD>
    <TD>9.54843</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.66</TD>
    <TD>0.5765899605403486</TD>
    <TD>50.35540816183465</TD>
    <TD>0.9084514513680849</TD>
    <TD>0.09689709268489906</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230134.5+083756</TD>
    <TD>345.3939</TD>
    <TD>8.63249</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.81</TD>
    <TD>0.5913213958752487</TD>
    <TD>49.650016851375646</TD>
    <TD>1.2939671290884907</TD>
    <TD>0.12074912041449098</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230447.2+225715</TD>
    <TD>346.19687</TD>
    <TD>22.95439</TD>
    <TD>0.7345207652075187</TD>
    <TD>TGSSADR J230450.3+225743</TD>
    <TD>0.26547923478863455</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.55</TD>
    <TD>0.37473323307484496</TD>
    <TD>47.58053931956776</TD>
    <TD>1.116978171609371</TD>
    <TD>0.13930260429348731</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230459.4-021902</TD>
    <TD>346.24756</TD>
    <TD>-2.31733</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.77</TD>
    <TD>0.69341834357449</TD>
    <TD>51.837988396296296</TD>
    <TD>0.9773764018983327</TD>
    <TD>0.09605031927912283</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230615.4-045948</TD>
    <TD>346.56427</TD>
    <TD>-4.99683</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.45</TD>
    <TD>0.7619875133072043</TD>
    <TD>52.493785321811885</TD>
    <TD>0.645252637765147</TD>
    <TD>0.07795040814172018</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230627.7-113524</TD>
    <TD>346.6157</TD>
    <TD>-11.59008</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.86</TD>
    <TD>0.3942029827579892</TD>
    <TD>55.11372780074649</TD>
    <TD>1.0247574821106353</TD>
    <TD>0.09945744005809422</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230642.6+005650</TD>
    <TD>346.67773</TD>
    <TD>0.9474</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.69</TD>
    <TD>0.8759343165668811</TD>
    <TD>50.336620905628536</TD>
    <TD>0.8690063867475143</TD>
    <TD>0.09308478712932872</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230652.8-005634</TD>
    <TD>346.72037</TD>
    <TD>-0.94301</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.33</TD>
    <TD>0.25766062235734044</TD>
    <TD>50.84217569853817</TD>
    <TD>0.5600930794297444</TD>
    <TD>0.06500003227083617</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230726.4+040624</TD>
    <TD>346.86035</TD>
    <TD>4.10676</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.57</TD>
    <TD>0.5697797982373081</TD>
    <TD>49.28147813473251</TD>
    <TD>2.0425489313809613</TD>
    <TD>0.17786543248258388</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230816.5+022850</TD>
    <TD>347.06897</TD>
    <TD>2.48073</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.76</TD>
    <TD>0.6848912547358847</TD>
    <TD>49.50154460930869</TD>
    <TD>0.5117599144053118</TD>
    <TD>0.07133357543047364</TD>
  </TR>
  <TR>
    <TD>TGSSADR J230825.1+033703</TD>
    <TD>347.10492</TD>
    <TD>3.61751</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.62</TD>
    <TD>0.47491471791736367</TD>
    <TD>49.20445785870367</TD>
    <TD>0.5638176009932904</TD>
    <TD>0.06952432733080749</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231002.8+111403</TD>
    <TD>347.5119</TD>
    <TD>11.23429</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.1</TD>
    <TD>0.15556349312544593</TD>
    <TD>47.1440937279477</TD>
    <TD>0.7036455154958807</TD>
    <TD>0.08012460661009216</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231042.0+073541</TD>
    <TD>347.67505</TD>
    <TD>7.59483</TD>
    <TD>0.9999886535238974</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.25</TD>
    <TD>0.4390045556356674</TD>
    <TD>47.66661670887228</TD>
    <TD>0.5570590670589136</TD>
    <TD>0.0716757209323445</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231050.9+020121</TD>
    <TD>347.71246</TD>
    <TD>2.02259</TD>
    <TD>0.9999999211295374</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.4</TD>
    <TD>0.4512205765369719</TD>
    <TD>49.03192262791796</TD>
    <TD>1.1052906734012724</TD>
    <TD>0.10198802583125009</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231116.8-103850</TD>
    <TD>347.8204</TD>
    <TD>-10.64722</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.79</TD>
    <TD>0.29024299747848636</TD>
    <TD>53.682000843504994</TD>
    <TD>1.0515765979597351</TD>
    <TD>0.09861775012556791</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231121.9+254747</TD>
    <TD>347.84164</TD>
    <TD>25.79646</TD>
    <TD>0.9999999899852223</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.09</TD>
    <TD>0.6156143429363351</TD>
    <TD>46.328193941265525</TD>
    <TD>1.8219779257406838</TD>
    <TD>0.18360684879062827</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231210.7+184643</TD>
    <TD>348.0447</TD>
    <TD>18.77883</TD>
    <TD>0.6593207856457486</TD>
    <TD>TGSSADR J231204.6+184439</TD>
    <TD>0.3406792143542514</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.92</TD>
    <TD>0.801039332018866</TD>
    <TD>45.91317251554415</TD>
    <TD>0.887134183610683</TD>
    <TD>0.11146695354351628</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231228.1+091928</TD>
    <TD>348.11728</TD>
    <TD>9.3245</TD>
    <TD>0.48292017894537176</TD>
    <TD>TGSSADR J231226.3+092016</TD>
    <TD>0.27675631695085345</TD>
    <TD>TGSSADR J231229.9+091837</TD>
    <TD>0.2403235041037749</TD>
    <TD>20.07</TD>
    <TD>2.0105842128244</TD>
    <TD>46.89234891765233</TD>
    <TD>4.762278670942727</TD>
    <TD>0.41614022885944535</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231232.6+131446</TD>
    <TD>348.1362</TD>
    <TD>13.24619</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.99</TD>
    <TD>0.2184055883517923</TD>
    <TD>46.248727174776995</TD>
    <TD>1.0664069297427918</TD>
    <TD>0.10236567109591979</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231257.9+051727</TD>
    <TD>348.24136</TD>
    <TD>5.29086</TD>
    <TD>0.5604382573747757</TD>
    <TD>TGSSADR J231257.9+051727</TD>
    <TD>0.43956174262522435</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.65</TD>
    <TD>0.7743545789542973</TD>
    <TD>47.66691971296636</TD>
    <TD>0.678217867588806</TD>
    <TD>0.08177712617256928</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231456.0+205338</TD>
    <TD>348.73337</TD>
    <TD>20.8939</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.42</TD>
    <TD>0.17367786007211014</TD>
    <TD>45.21823308810633</TD>
    <TD>0.8510553173537452</TD>
    <TD>0.11371101353563905</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231617.9+012948</TD>
    <TD>349.07498</TD>
    <TD>1.49667</TD>
    <TD>0.9807015143505701</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.8</TD>
    <TD>0.688839622705323</TD>
    <TD>47.90131340231163</TD>
    <TD>0.7239225173466415</TD>
    <TD>0.07908054280599935</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231634.8-140905</TD>
    <TD>349.14526</TD>
    <TD>-14.15166</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.85</TD>
    <TD>0.7890658937891126</TD>
    <TD>54.1594938484081</TD>
    <TD>0.7973055061390327</TD>
    <TD>0.09373392220468849</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231634.8-162546</TD>
    <TD>349.14502</TD>
    <TD>-16.42954</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.74</TD>
    <TD>1.177444668297528</TD>
    <TD>55.31254888679099</TD>
    <TD>1.0055151500736514</TD>
    <TD>0.11854066627667291</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231635.2+040518</TD>
    <TD>349.1467</TD>
    <TD>4.08853</TD>
    <TD>0.9908570760536677</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>57.0</TD>
    <TD>5.701263017907197</TD>
    <TD>47.08284245360827</TD>
    <TD>11.980650141068862</TD>
    <TD>1.0523882132874018</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231804.8+154713</TD>
    <TD>349.5204</TD>
    <TD>15.78706</TD>
    <TD>0.9992824814807549</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.24</TD>
    <TD>0.33626775233690065</TD>
    <TD>44.668510558370315</TD>
    <TD>0.6720725337212572</TD>
    <TD>0.08577183048180807</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231911.4+175743</TD>
    <TD>349.7979</TD>
    <TD>17.96209</TD>
    <TD>0.9983263192449612</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.61</TD>
    <TD>0.37204971854531604</TD>
    <TD>44.26213083703156</TD>
    <TD>1.0483313189171422</TD>
    <TD>0.10784556493664438</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231938.0-032444</TD>
    <TD>349.90848</TD>
    <TD>-3.41227</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.67</TD>
    <TD>0.19465096677039842</TD>
    <TD>48.784569820876044</TD>
    <TD>0.5019665969177881</TD>
    <TD>0.05907469257047774</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231942.9+072858</TD>
    <TD>349.9289</TD>
    <TD>7.48291</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.57</TD>
    <TD>0.18614242381848045</TD>
    <TD>45.51018170988068</TD>
    <TD>0.7500552510816653</TD>
    <TD>0.07489765248985947</TD>
  </TR>
  <TR>
    <TD>TGSSADR J231947.3+074411</TD>
    <TD>349.94736</TD>
    <TD>7.73662</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.51</TD>
    <TD>0.1811104635575029</TD>
    <TD>45.442723587976865</TD>
    <TD>0.5563485898617456</TD>
    <TD>0.06559987586809354</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232007.6+122206</TD>
    <TD>350.03186</TD>
    <TD>12.36855</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.69</TD>
    <TD>0.6737662854209873</TD>
    <TD>44.54883379799328</TD>
    <TD>2.490871263907274</TD>
    <TD>0.2160884181392192</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232054.7+205008</TD>
    <TD>350.22812</TD>
    <TD>20.8356</TD>
    <TD>0.6622368629278512</TD>
    <TD>TGSSADR J232059.3+204745</TD>
    <TD>0.3377631370721488</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.32</TD>
    <TD>0.15435025461149343</TD>
    <TD>43.8200759252517</TD>
    <TD>0.8532153945042937</TD>
    <TD>0.10789596750043076</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232101.9-162305</TD>
    <TD>350.25818</TD>
    <TD>-16.38493</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>28.18</TD>
    <TD>2.8191353588841688</TD>
    <TD>54.38432201630315</TD>
    <TD>6.372947181305277</TD>
    <TD>0.5583808237565719</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232128.4+234648</TD>
    <TD>350.36874</TD>
    <TD>23.7801</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>18.38</TD>
    <TD>1.8407182543224352</TD>
    <TD>43.82061288998344</TD>
    <TD>5.151070481495836</TD>
    <TD>0.4491588463439591</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232142.2+223752</TD>
    <TD>350.42603</TD>
    <TD>22.63133</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.4</TD>
    <TD>0.35440091250307004</TD>
    <TD>43.702475959857914</TD>
    <TD>1.0257588195463496</TD>
    <TD>0.12312876206239542</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232146.4+185533</TD>
    <TD>350.44348</TD>
    <TD>18.9259</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.93</TD>
    <TD>0.21295304322568306</TD>
    <TD>43.61622687070027</TD>
    <TD>0.8066835142897889</TD>
    <TD>0.0980505070052192</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232236.0+081201</TD>
    <TD>350.65033</TD>
    <TD>8.20048</TD>
    <TD>0.9991842511688708</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.36</TD>
    <TD>0.16880758480329713</TD>
    <TD>44.661938843225755</TD>
    <TD>0.6824002511449022</TD>
    <TD>0.07053478360108707</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232320.5+010949</TD>
    <TD>350.83582</TD>
    <TD>1.16378</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.81</TD>
    <TD>0.301763146611842</TD>
    <TD>46.37618407932903</TD>
    <TD>1.0877074395224184</TD>
    <TD>0.09799616819792165</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232349.4+032804</TD>
    <TD>350.9561</TD>
    <TD>3.46795</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.37</TD>
    <TD>0.16961426953141828</TD>
    <TD>45.53476812064421</TD>
    <TD>0.7439989080579078</TD>
    <TD>0.07253387713412822</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232411.2-123124</TD>
    <TD>351.04697</TD>
    <TD>-12.52336</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.03</TD>
    <TD>0.60967944523874</TD>
    <TD>51.75157318202195</TD>
    <TD>0.5249687716485087</TD>
    <TD>0.07527088672853545</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232441.9-073739</TD>
    <TD>351.1748</TD>
    <TD>-7.62756</TD>
    <TD>0.9999999193733814</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.56</TD>
    <TD>0.1753168500989549</TD>
    <TD>49.35974855105374</TD>
    <TD>0.5209366985806146</TD>
    <TD>0.06049528863350812</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232519.6-045736</TD>
    <TD>351.33176</TD>
    <TD>-4.96015</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>18.17</TD>
    <TD>1.8197497157640232</TD>
    <TD>48.0923317387636</TD>
    <TD>2.3892461411496417</TD>
    <TD>0.22313941180822938</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232519.7-120728</TD>
    <TD>351.33246</TD>
    <TD>-12.12462</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>27.55</TD>
    <TD>2.7564695863121904</TD>
    <TD>51.3420391402134</TD>
    <TD>1.5769411133900375</TD>
    <TD>0.1948183286948074</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232553.5-033609</TD>
    <TD>351.47296</TD>
    <TD>-3.60261</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.84</TD>
    <TD>0.6927885830055901</TD>
    <TD>47.45009021472314</TD>
    <TD>0.4986719440872069</TD>
    <TD>0.0659333243343816</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232616.6+114507</TD>
    <TD>351.5694</TD>
    <TD>11.75202</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.16</TD>
    <TD>0.2340000092983246</TD>
    <TD>43.156658238559984</TD>
    <TD>0.5701795741424096</TD>
    <TD>0.07101844924610508</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232654.2-020214</TD>
    <TD>351.72592</TD>
    <TD>-2.0373</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.21</TD>
    <TD>1.2259449454132763</TD>
    <TD>46.61243173486735</TD>
    <TD>0.4404144049587087</TD>
    <TD>0.08041258255294413</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232747.9-144755</TD>
    <TD>351.94983</TD>
    <TD>-14.79882</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.75</TD>
    <TD>0.2893527270369681</TD>
    <TD>52.19759897816741</TD>
    <TD>0.6170838087550837</TD>
    <TD>0.07921418241417973</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232807.8+043939</TD>
    <TD>352.03287</TD>
    <TD>4.661</TD>
    <TD>0.9999997940439117</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.11</TD>
    <TD>0.15627219901966993</TD>
    <TD>44.15493873295662</TD>
    <TD>0.4605854643161435</TD>
    <TD>0.05768271232684557</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232812.1-045609</TD>
    <TD>352.05048</TD>
    <TD>-4.93611</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>18.21</TD>
    <TD>1.8237435858318936</TD>
    <TD>47.46007733972557</TD>
    <TD>0.5430669334469103</TD>
    <TD>0.10789108815618677</TD>
  </TR>
  <TR>
    <TD>TGSSADR J232834.9+171511</TD>
    <TD>352.14575</TD>
    <TD>17.25308</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.41</TD>
    <TD>0.45008997676628887</TD>
    <TD>42.05669412944042</TD>
    <TD>1.2607846330414927</TD>
    <TD>0.11921148853995878</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233004.0-052448</TD>
    <TD>352.51675</TD>
    <TD>-5.41335</TD>
    <TD>0.9999999999786449</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.99</TD>
    <TD>0.41134049285118446</TD>
    <TD>47.247331656100826</TD>
    <TD>0.5127137503074561</TD>
    <TD>0.060649145193196134</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233008.2+044213</TD>
    <TD>352.53433</TD>
    <TD>4.70376</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.72</TD>
    <TD>0.3827322860333725</TD>
    <TD>43.67957441376168</TD>
    <TD>1.865849068262256</TD>
    <TD>0.16121226750379597</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233139.0-155651</TD>
    <TD>352.91284</TD>
    <TD>-15.94765</TD>
    <TD>0.9999999999988176</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.27</TD>
    <TD>0.43442950876410547</TD>
    <TD>52.02068375438971</TD>
    <TD>1.0478416054637039</TD>
    <TD>0.10355547460953536</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233159.0+172855</TD>
    <TD>352.99585</TD>
    <TD>17.48205</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.7</TD>
    <TD>1.2731849638591697</TD>
    <TD>41.239633387717646</TD>
    <TD>4.60776937734565</TD>
    <TD>0.3966075106832115</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233212.7+213548</TD>
    <TD>353.053</TD>
    <TD>21.59692</TD>
    <TD>0.841965224612048</TD>
    <TD>TGSSADR J233213.4+213642</TD>
    <TD>0.12310171366821121</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.02</TD>
    <TD>0.21726481294339603</TD>
    <TD>41.257065941824685</TD>
    <TD>0.8445741709671636</TD>
    <TD>0.10720250566810526</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233225.5-095756</TD>
    <TD>353.1066</TD>
    <TD>-9.96577</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.97</TD>
    <TD>1.3008493646711357</TD>
    <TD>48.76638619145345</TD>
    <TD>2.1136314998375676</TD>
    <TD>0.1922841980610632</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233313.0+004907</TD>
    <TD>353.30432</TD>
    <TD>0.81869</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.09</TD>
    <TD>0.41878516344949457</TD>
    <TD>44.12065602464459</TD>
    <TD>1.0516562347692031</TD>
    <TD>0.09546854752321295</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233347.2-090304</TD>
    <TD>353.44693</TD>
    <TD>-9.05133</TD>
    <TD>0.9981976769586126</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.95</TD>
    <TD>0.5031152768113676</TD>
    <TD>48.04812334822278</TD>
    <TD>1.3932432124832934</TD>
    <TD>0.12394326378157548</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233357.8-015607</TD>
    <TD>353.49088</TD>
    <TD>-1.93552</TD>
    <TD>0.9952799947196674</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.4</TD>
    <TD>0.35735137659431965</TD>
    <TD>44.96772041904105</TD>
    <TD>1.106207628010039</TD>
    <TD>0.09900914982874766</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233409.5+094647</TD>
    <TD>353.53967</TD>
    <TD>9.7799</TD>
    <TD>0.9882321419963599</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.08</TD>
    <TD>0.14058449975264567</TD>
    <TD>41.555805867517954</TD>
    <TD>0.6203440197662461</TD>
    <TD>0.06674275821483594</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233445.0+234318</TD>
    <TD>353.68784</TD>
    <TD>23.72188</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.95</TD>
    <TD>0.31484123408824494</TD>
    <TD>40.81907588235541</TD>
    <TD>2.461133908358825</TD>
    <TD>0.21750881790315282</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233456.5-043932</TD>
    <TD>353.73563</TD>
    <TD>-4.65896</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.35</TD>
    <TD>0.7431857007840352</TD>
    <TD>45.82115282107677</TD>
    <TD>0.7312994279720725</TD>
    <TD>0.0784443216887797</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233458.4+154549</TD>
    <TD>353.74362</TD>
    <TD>15.76372</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.17</TD>
    <TD>0.3323988645213149</TD>
    <TD>40.60610993639593</TD>
    <TD>1.7942100672019972</TD>
    <TD>0.15749242447825565</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233520.3-044142</TD>
    <TD>353.83466</TD>
    <TD>-4.69526</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.78</TD>
    <TD>0.1348480605071879</TD>
    <TD>45.741831127244886</TD>
    <TD>0.4751260745138332</TD>
    <TD>0.0555012057030715</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233520.4-013109</TD>
    <TD>353.83517</TD>
    <TD>-1.51943</TD>
    <TD>0.9949363267026252</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.02</TD>
    <TD>0.14284257036655462</TD>
    <TD>44.49436895912455</TD>
    <TD>0.4219680826160531</TD>
    <TD>0.05283168509826715</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233529.8-073901</TD>
    <TD>353.8742</TD>
    <TD>-7.65054</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.68</TD>
    <TD>0.19058855915647213</TD>
    <TD>47.04850059385564</TD>
    <TD>0.5200259055272396</TD>
    <TD>0.0602403420217307</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233611.2+215006</TD>
    <TD>354.04694</TD>
    <TD>21.83509</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.44</TD>
    <TD>0.169811667124728</TD>
    <TD>40.35615156489492</TD>
    <TD>0.8621606560527565</TD>
    <TD>0.10723548244084295</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233618.6+133429</TD>
    <TD>354.07776</TD>
    <TD>13.57493</TD>
    <TD>0.9999917645421547</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.8</TD>
    <TD>0.2941088199518031</TD>
    <TD>40.48304187855941</TD>
    <TD>0.6220337587124537</TD>
    <TD>0.0733784671182103</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233630.1+210845</TD>
    <TD>354.12564</TD>
    <TD>21.14591</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.36</TD>
    <TD>0.9403169340034837</TD>
    <TD>40.253245738244516</TD>
    <TD>0.8742318913362856</TD>
    <TD>0.11271684695719777</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233640.2+084952</TD>
    <TD>354.16766</TD>
    <TD>8.83111</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.52</TD>
    <TD>0.8567403799557145</TD>
    <TD>41.13311042023205</TD>
    <TD>1.140535124095654</TD>
    <TD>0.11023743208095645</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233650.0-043731</TD>
    <TD>354.20865</TD>
    <TD>-4.6253</TD>
    <TD>0.9954502059358226</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.95</TD>
    <TD>0.31148836753779824</TD>
    <TD>45.36707389117563</TD>
    <TD>0.4058402386277367</TD>
    <TD>0.055196011148603605</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233736.3-062004</TD>
    <TD>354.40167</TD>
    <TD>-6.33465</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.99</TD>
    <TD>0.31527924268546526</TD>
    <TD>45.95818330316572</TD>
    <TD>0.7770481242818822</TD>
    <TD>0.07475909900314577</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233756.3-175223</TD>
    <TD>354.4846</TD>
    <TD>-17.87326</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.23</TD>
    <TD>0.5290831708805189</TD>
    <TD>51.9037712902693</TD>
    <TD>0.9380435942809204</TD>
    <TD>0.10517014545730198</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233807.6+032648</TD>
    <TD>354.53183</TD>
    <TD>3.44668</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.47</TD>
    <TD>0.6546823452246312</TD>
    <TD>42.14212483526329</TD>
    <TD>1.8449468911677804</TD>
    <TD>0.16162778345420592</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233831.4+112624</TD>
    <TD>354.63083</TD>
    <TD>11.44027</TD>
    <TD>0.9999999929091773</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.92</TD>
    <TD>0.11560276964158941</TD>
    <TD>40.21114207760885</TD>
    <TD>0.4892900284939984</TD>
    <TD>0.06478565871220987</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233846.0+135711</TD>
    <TD>354.69208</TD>
    <TD>13.95306</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.36</TD>
    <TD>0.15778466371291233</TD>
    <TD>39.85100643271323</TD>
    <TD>0.6068110026211554</TD>
    <TD>0.07193438558985664</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233859.1-041333</TD>
    <TD>354.74664</TD>
    <TD>-4.22592</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.23</TD>
    <TD>0.8279063505589457</TD>
    <TD>44.74841700767232</TD>
    <TD>1.2269041784110082</TD>
    <TD>0.11491924747036737</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233900.3-021013</TD>
    <TD>354.75146</TD>
    <TD>-2.17044</TD>
    <TD>0.9999999881658393</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.96</TD>
    <TD>0.13862178719824647</TD>
    <TD>43.88407112122713</TD>
    <TD>0.5362500959148143</TD>
    <TD>0.0575262337820535</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233906.8-020440</TD>
    <TD>354.77847</TD>
    <TD>-2.07789</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.76</TD>
    <TD>0.2971127720957845</TD>
    <TD>43.81150352378391</TD>
    <TD>0.4575921061910701</TD>
    <TD>0.05555382608927225</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233937.4-091432</TD>
    <TD>354.9062</TD>
    <TD>-9.24223</TD>
    <TD>0.9999999999997023</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.3</TD>
    <TD>0.2507987203009065</TD>
    <TD>46.91836855781838</TD>
    <TD>0.5028723917267222</TD>
    <TD>0.06136521913826486</TD>
  </TR>
  <TR>
    <TD>TGSSADR J233946.4-060412</TD>
    <TD>354.9435</TD>
    <TD>-6.07023</TD>
    <TD>0.999999997590753</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.16</TD>
    <TD>0.2340000092983246</TD>
    <TD>45.357859270562855</TD>
    <TD>1.0429965113319315</TD>
    <TD>0.09358203608479179</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234009.8+062722</TD>
    <TD>355.0409</TD>
    <TD>6.45619</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.54</TD>
    <TD>0.17837039964299972</TD>
    <TD>40.827517753404045</TD>
    <TD>0.7428278562969225</TD>
    <TD>0.07183441149853764</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234023.2+222054</TD>
    <TD>355.09668</TD>
    <TD>22.34849</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.75</TD>
    <TD>0.5820008596589271</TD>
    <TD>39.42812696806757</TD>
    <TD>3.670462742034981</TD>
    <TD>0.31610162557205934</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234033.2+133300</TD>
    <TD>355.13843</TD>
    <TD>13.55007</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.31</TD>
    <TD>0.5355940570664601</TD>
    <TD>39.45469683850104</TD>
    <TD>2.6843473860209497</TD>
    <TD>0.23089053752094604</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234058.0+043114</TD>
    <TD>355.2418</TD>
    <TD>4.52074</TD>
    <TD>0.7470109894031557</TD>
    <TD>TGSSADR J234101.7+043110</TD>
    <TD>0.2529890105968443</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.49</TD>
    <TD>1.3527013486153197</TD>
    <TD>41.149416550700415</TD>
    <TD>5.031959321691426</TD>
    <TD>0.4313745221213732</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234112.7-162052</TD>
    <TD>355.30322</TD>
    <TD>-16.34778</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>18.01</TD>
    <TD>1.8032473715735644</TD>
    <TD>50.34393557358771</TD>
    <TD>1.1011333868578697</TD>
    <TD>0.13837905231737765</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234130.2+031726</TD>
    <TD>355.37622</TD>
    <TD>3.2907</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.61</TD>
    <TD>0.18952836399507048</TD>
    <TD>41.387779530928874</TD>
    <TD>0.8100401707999785</TD>
    <TD>0.0759122429343246</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234133.4-020601</TD>
    <TD>355.3894</TD>
    <TD>-2.10041</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.65</TD>
    <TD>0.27986604956336547</TD>
    <TD>43.27072685235773</TD>
    <TD>0.4452554866777969</TD>
    <TD>0.05478003266315923</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234207.3-092348</TD>
    <TD>355.53073</TD>
    <TD>-9.39676</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.44</TD>
    <TD>0.6489499264842342</TD>
    <TD>46.44867888130226</TD>
    <TD>1.217849004679424</TD>
    <TD>0.11231887022451581</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234240.5+022346</TD>
    <TD>355.66885</TD>
    <TD>2.39627</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.17</TD>
    <TD>0.1476109739806331</TD>
    <TD>41.39043118096928</TD>
    <TD>0.490789546613428</TD>
    <TD>0.05615705222562576</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234309.1-045635</TD>
    <TD>355.78824</TD>
    <TD>-4.94316</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9</TD>
    <TD>0.3036445391819871</TD>
    <TD>44.11694764959617</TD>
    <TD>0.566381701918535</TD>
    <TD>0.060521365508535874</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234317.0+130102</TD>
    <TD>355.82114</TD>
    <TD>13.01746</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.03</TD>
    <TD>0.21473006049491056</TD>
    <TD>38.846763252886696</TD>
    <TD>0.5828219787741321</TD>
    <TD>0.06982914155611003</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234441.9-150412</TD>
    <TD>356.1748</TD>
    <TD>-15.07</TD>
    <TD>0.9999721776851465</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.7</TD>
    <TD>0.47675987853931345</TD>
    <TD>48.94127885703266</TD>
    <TD>1.1729043484656743</TD>
    <TD>0.11057308402624379</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234459.5+072413</TD>
    <TD>356.24792</TD>
    <TD>7.40371</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.68</TD>
    <TD>0.1819999952728932</TD>
    <TD>39.43137863485659</TD>
    <TD>0.9883938710980075</TD>
    <TD>0.0893225075363661</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234504.1+294245</TD>
    <TD>356.26746</TD>
    <TD>29.71264</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.35</TD>
    <TD>0.3468789331367824</TD>
    <TD>39.5315482993284</TD>
    <TD>1.5774733848092612</TD>
    <TD>0.17442877388631237</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234615.7-063445</TD>
    <TD>356.56555</TD>
    <TD>-6.57925</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.66</TD>
    <TD>0.18882796280095976</TD>
    <TD>44.16414018032014</TD>
    <TD>0.4913728651027693</TD>
    <TD>0.05663193219773173</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234621.2+085241</TD>
    <TD>356.58862</TD>
    <TD>8.87808</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.17</TD>
    <TD>0.326938839159458</TD>
    <TD>38.77544160655118</TD>
    <TD>1.2180302178944764</TD>
    <TD>0.1085435839910917</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234636.8+093045</TD>
    <TD>356.6535</TD>
    <TD>9.51254</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.14</TD>
    <TD>0.22846444844613464</TD>
    <TD>38.587373885762666</TD>
    <TD>1.3428228794612438</TD>
    <TD>0.11815409717296396</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234643.9-072824</TD>
    <TD>356.68307</TD>
    <TD>-7.4735</TD>
    <TD>0.9999910502861381</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.92</TD>
    <TD>0.8975878864539467</TD>
    <TD>44.5008826651061</TD>
    <TD>0.9469655239607859</TD>
    <TD>0.09663536255741434</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234755.8+221702</TD>
    <TD>356.98273</TD>
    <TD>22.28415</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.46</TD>
    <TD>0.35512814919922675</TD>
    <TD>37.71003612681079</TD>
    <TD>1.0953412542650725</TD>
    <TD>0.11650399458351554</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234828.1-073758</TD>
    <TD>357.11743</TD>
    <TD>-7.63281</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.18</TD>
    <TD>0.4255866367298284</TD>
    <TD>44.20384747814966</TD>
    <TD>1.1966616214859764</TD>
    <TD>0.10752032319919447</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234829.6+184405</TD>
    <TD>357.12338</TD>
    <TD>18.73481</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>13.18</TD>
    <TD>1.3204257192883797</TD>
    <TD>37.3542304762241</TD>
    <TD>1.598637563466268</TD>
    <TD>0.1572296031990451</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234831.7+062459</TD>
    <TD>357.13235</TD>
    <TD>6.41646</TD>
    <TD>0.9999997085426444</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.78</TD>
    <TD>0.5849649774965814</TD>
    <TD>38.81780864775438</TD>
    <TD>1.5075051619302866</TD>
    <TD>0.13357930001338805</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234832.0+050732</TD>
    <TD>357.1334</TD>
    <TD>5.12582</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.66</TD>
    <TD>0.4746114057021165</TD>
    <TD>39.160995234655665</TD>
    <TD>1.1185820678695289</TD>
    <TD>0.10149729661938922</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234834.3+304541</TD>
    <TD>357.14307</TD>
    <TD>30.7616</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.46</TD>
    <TD>0.2557655213639132</TD>
    <TD>39.07887693865879</TD>
    <TD>1.4638855198377658</TD>
    <TD>0.17643375987892174</TD>
  </TR>
  <TR>
    <TD>TGSSADR J234942.0+015054</TD>
    <TD>357.4251</TD>
    <TD>1.84841</TD>
    <TD>0.9997193986938573</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>0.89</TD>
    <TD>0.12657409051262877</TD>
    <TD>39.92158915886167</TD>
    <TD>0.41146817800559204</TD>
    <TD>0.053201499713327036</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235003.1+101307</TD>
    <TD>357.51297</TD>
    <TD>10.21872</TD>
    <TD>0.9962613528980345</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.12</TD>
    <TD>0.31975614599349</TD>
    <TD>37.62474918449352</TD>
    <TD>0.5082200330343153</TD>
    <TD>0.06321151274362595</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235004.5+070029</TD>
    <TD>357.51883</TD>
    <TD>7.00829</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.83</TD>
    <TD>0.6889041952419634</TD>
    <TD>38.29781139535512</TD>
    <TD>1.729793779649172</TD>
    <TD>0.15263009072189787</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235025.3-022443</TD>
    <TD>357.60577</TD>
    <TD>-2.41201</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>7.88</TD>
    <TD>0.7956406336435807</TD>
    <TD>41.38838024467744</TD>
    <TD>3.6898163368098924</TD>
    <TD>0.3153225434846631</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235034.2-042150</TD>
    <TD>357.64282</TD>
    <TD>-4.36411</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.22</TD>
    <TD>0.16426807531276244</TD>
    <TD>42.196341414396905</TD>
    <TD>0.6438734741439961</TD>
    <TD>0.06335710881206211</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235036.9-114513</TD>
    <TD>357.65396</TD>
    <TD>-11.7538</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.78</TD>
    <TD>0.38856659465373095</TD>
    <TD>45.90735184726386</TD>
    <TD>1.4342559319865507</TD>
    <TD>0.12691376181343977</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235056.4+043644</TD>
    <TD>357.73523</TD>
    <TD>4.61236</TD>
    <TD>0.9958474250858076</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.07</TD>
    <TD>0.22571884697557282</TD>
    <TD>38.73740241011202</TD>
    <TD>1.0316531450079058</TD>
    <TD>0.09221661802035283</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235126.8+103453</TD>
    <TD>357.86203</TD>
    <TD>10.58166</TD>
    <TD>0.9999998151670427</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.67</TD>
    <TD>0.47380270877207137</TD>
    <TD>37.22754271763075</TD>
    <TD>1.4371386294527893</TD>
    <TD>0.12768802292256778</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235130.1+220441</TD>
    <TD>357.87555</TD>
    <TD>22.07808</TD>
    <TD>0.9999965626499573</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.31</TD>
    <TD>0.5385731097696184</TD>
    <TD>36.86472037898683</TD>
    <TD>1.5793784977894438</TD>
    <TD>0.14833180312011757</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235134.2-160741</TD>
    <TD>357.89285</TD>
    <TD>-16.12827</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.75</TD>
    <TD>0.8777955343026775</TD>
    <TD>48.19382891799949</TD>
    <TD>1.0926844161289835</TD>
    <TD>0.11271429626942607</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235156.2-010915</TD>
    <TD>357.98428</TD>
    <TD>-1.15437</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>12.28</TD>
    <TD>1.232064906859922</TD>
    <TD>40.50904698582918</TD>
    <TD>0.7381548279172445</TD>
    <TD>0.09259475359941705</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235157.7+282031</TD>
    <TD>357.9905</TD>
    <TD>28.34204</TD>
    <TD>0.9999973524603167</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.24</TD>
    <TD>0.43344663020324775</TD>
    <TD>37.753542533133704</TD>
    <TD>1.6189135494718294</TD>
    <TD>0.1685184700773203</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235159.1+291030</TD>
    <TD>357.99652</TD>
    <TD>29.17506</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>9.81</TD>
    <TD>0.9842566139186956</TD>
    <TD>37.94998288587958</TD>
    <TD>2.523890936271185</TD>
    <TD>0.23577254487117466</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235239.9-074802</TD>
    <TD>358.1666</TD>
    <TD>-7.80064</TD>
    <TD>0.9999999982216276</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.9</TD>
    <TD>0.3008321878476584</TD>
    <TD>43.389218551332334</TD>
    <TD>0.4327174252934684</TD>
    <TD>0.05865977592461751</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235254.6+060033</TD>
    <TD>358.22766</TD>
    <TD>6.00918</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>11.85</TD>
    <TD>1.189211962059897</TD>
    <TD>37.87507032668248</TD>
    <TD>1.211100543176106</TD>
    <TD>0.12162131058678939</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235340.5-051417</TD>
    <TD>358.419</TD>
    <TD>-5.23811</TD>
    <TD>0.9999997408190849</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.76</TD>
    <TD>0.20242529476903293</TD>
    <TD>41.920624103956115</TD>
    <TD>0.6746148844551948</TD>
    <TD>0.06613792989010472</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235446.5+080443</TD>
    <TD>358.69406</TD>
    <TD>8.07883</TD>
    <TD>0.8846827623420536</TD>
    <TD>TGSSADR J235448.7+080620</TD>
    <TD>0.11531723765794642</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.92</TD>
    <TD>0.3027606384084037</TD>
    <TD>36.9168062843432</TD>
    <TD>1.4077610384179404</TD>
    <TD>0.12343686637314033</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235451.7-040503</TD>
    <TD>358.71542</TD>
    <TD>-4.08418</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.4</TD>
    <TD>0.17204650426687318</TD>
    <TD>41.12112207800226</TD>
    <TD>0.49606316277046936</TD>
    <TD>0.055869930438097334</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235512.2+095448</TD>
    <TD>358.80115</TD>
    <TD>9.91338</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.66</TD>
    <TD>0.18015548543842264</TD>
    <TD>36.405525696086805</TD>
    <TD>0.867320310847529</TD>
    <TD>0.08162637525957271</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235535.7-000248</TD>
    <TD>358.8989</TD>
    <TD>-0.04682</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>6.72</TD>
    <TD>0.6793997145273035</TD>
    <TD>39.247676370646786</TD>
    <TD>0.39816401913584637</TD>
    <TD>0.06107836067970214</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235553.5+154125</TD>
    <TD>358.9731</TD>
    <TD>15.69046</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.91</TD>
    <TD>0.20707727649077087</TD>
    <TD>35.632222735327225</TD>
    <TD>0.8022066249706119</TD>
    <TD>0.08397342129145534</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235646.6-083546</TD>
    <TD>359.1944</TD>
    <TD>-8.59624</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.54</TD>
    <TD>0.17837039964299972</TD>
    <TD>42.95694201899871</TD>
    <TD>0.600748807951568</TD>
    <TD>0.06334975608359332</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235705.8-022632</TD>
    <TD>359.27435</TD>
    <TD>-2.44233</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.62</TD>
    <TD>0.8689902071595834</TD>
    <TD>39.87982746532826</TD>
    <TD>1.3903296241774332</TD>
    <TD>0.12801670714743582</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235707.4+015043</TD>
    <TD>359.2811</TD>
    <TD>1.8454</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>2.18</TD>
    <TD>0.2398416210932483</TD>
    <TD>38.171605024056106</TD>
    <TD>1.0204837988506588</TD>
    <TD>0.09173664397889447</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235711.9+041751</TD>
    <TD>359.29962</TD>
    <TD>4.29758</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.58</TD>
    <TD>0.18183509562198127</TD>
    <TD>37.34950755305407</TD>
    <TD>0.7113844278386617</TD>
    <TD>0.06854451366987441</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235718.5+144607</TD>
    <TD>359.32733</TD>
    <TD>14.76886</TD>
    <TD>0.9999997668188596</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>10.45</TD>
    <TD>1.0480577082633913</TD>
    <TD>35.3525223961113</TD>
    <TD>1.0614778941177465</TD>
    <TD>0.11180642289850866</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235731.1-112541</TD>
    <TD>359.37985</TD>
    <TD>-11.42809</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>5.54</TD>
    <TD>0.561262858576127</TD>
    <TD>44.344855824756365</TD>
    <TD>0.8950198947959047</TD>
    <TD>0.08857848413244822</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235756.5+050129</TD>
    <TD>359.4857</TD>
    <TD>5.02472</TD>
    <TD>0.9969837242541586</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.13</TD>
    <TD>0.14446106927461452</TD>
    <TD>36.94707340040686</TD>
    <TD>0.9430916808251348</TD>
    <TD>0.08525587535528803</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235809.6-080003</TD>
    <TD>359.54022</TD>
    <TD>-8.00105</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>4.14</TD>
    <TD>0.4236696703668292</TD>
    <TD>42.344557213494795</TD>
    <TD>1.2710593682117335</TD>
    <TD>0.11322943300840184</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235812.2-083026</TD>
    <TD>359.551</TD>
    <TD>-8.50722</TD>
    <TD>0.8098684758636707</TD>
    <TD>TGSSADR J235811.2-083152</TD>
    <TD>0.19013152413632933</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.64</TD>
    <TD>0.18707217905001916</TD>
    <TD>42.614151634356325</TD>
    <TD>0.45390968223913253</TD>
    <TD>0.057870114887641905</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235825.2-004454</TD>
    <TD>359.6052</TD>
    <TD>-0.74852</TD>
    <TD>0.5506428747172791</TD>
    <TD>TGSSADR J235824.5-004418</TD>
    <TD>0.4493571252827209</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>8.21</TD>
    <TD>0.827067715826072</TD>
    <TD>38.87415316484046</TD>
    <TD>1.0414109685554036</TD>
    <TD>0.1011046100698562</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235903.5-023539</TD>
    <TD>359.76465</TD>
    <TD>-2.59419</TD>
    <TD>0.7800033380807817</TD>
    <TD>TGSSADR J235900.8-023443</TD>
    <TD>0.21999666191921824</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>3.47</TD>
    <TD>0.36112186624957116</TD>
    <TD>39.5159576197336</TD>
    <TD>0.4005373534207565</TD>
    <TD>0.05529484904763684</TD>
  </TR>
  <TR>
    <TD>TGSSADR J235950.4+021008</TD>
    <TD>359.96042</TD>
    <TD>2.16894</TD>
    <TD>1.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD></TD>
    <TD>0.0</TD>
    <TD>1.75</TD>
    <TD>0.2015564444467684</TD>
    <TD>37.42932059375524</TD>
    <TD>0.777167248152253</TD>
    <TD>0.07317222475574288</TD>
  </TR>
</TABLEDATA>
</DATA>
</TABLE>
</RESOURCE>
</VOTABLE>


==> anc/ips1_lo_readme.txt <==

Name:    MWA IPS Catalogue Beta 2: Morgan et al. (2017)
Columns: 13
Rows:    353

Parameters
----------
obsdate:
    2015-04-29T00:37:00
frequency:
    79
position_crossmatch:
    2017A&A...598A..78I
flux_density_crossmatch:
    2014MNRAS.440..327L

Columns
-------
     1: name_match1(String) - Source name of best match
     2: RAJ2000_match1(Float)/deg - Right Ascension J2000.0 of best match
     3: DEJ2000_match1(Float)/deg - Declination J2000.0 of best match
     4: p_match1(Double) - Probability that best match is correct match
     5: name_match2(String) - Source name of 2nd best match
     6: p_match2(Double) - Probability that 2nd best match is correct match
     7: name_match3(String) - Source name of 3rd best match best match
     8: p_match3(Double) - Probability that 3rd best match is correct match
     9: S(Float)/Jy - Flux Density of best match
    10: e_S(Double)/Jy - Error on S
    11: elongation(Double)/deg - Solar Elongation on date of observation
    12: dS(Double)/Jy - Scintillating Flux Density on date of observation
    13: e_dS(Double)/Jy - Error on dS

